Generating series of all modular graph forms from iterated Eisenstein integrals

We study generating series of torus integrals that contain all so-called modular graph forms relevant for massless one-loop closed-string amplitudes. By analysing the differential equation of the generating series we construct a solution for its low-energy expansion to all orders in the inverse string tension $\alpha'$. Our solution is expressed through initial data involving multiple zeta values and certain real-analytic functions of the modular parameter of the torus. These functions are built from real and imaginary parts of holomorphic iterated Eisenstein integrals and should be closely related to Brown's recent construction of real-analytic modular forms. We study the properties of our real-analytic objects in detail and give explicit examples to a fixed order in the $\alpha'$-expansion. In particular, our solution allows for a counting of linearly independent modular graph forms at a given weight, confirming previous partial results and giving predictions for higher, hitherto unexplored weights. It also sheds new light on the topic of uniform transcendentality of the $\alpha'$-expansion.

==> anc/Y2ptBeta.txt <==
1/(eta*etaBar) + (24*I)*etaBar^2*Pi^3*betasv[{{0}, {4}}] - 
 (160*I)*etaBar^4*Pi^5*betasv[{{0}, {6}}] + (896*I)*etaBar^6*Pi^7*
  betasv[{{0}, {8}}] - (4608*I)*etaBar^8*Pi^9*betasv[{{0}, {10}}] + 
 24*eta*etaBar*Pi^2*betasv[{{1}, {4}}] - 320*eta*etaBar^3*Pi^4*
  betasv[{{1}, {6}}] + 2688*eta*etaBar^5*Pi^6*betasv[{{1}, {8}}] - 
 18432*eta*etaBar^7*Pi^8*betasv[{{1}, {10}}] - 
 (6*I)*eta^2*Pi*betasv[{{2}, {4}}] + (240*I)*eta^2*etaBar^2*Pi^3*
  betasv[{{2}, {6}}] - (3360*I)*eta^2*etaBar^4*Pi^5*betasv[{{2}, {8}}] + 
 (32256*I)*eta^2*etaBar^6*Pi^7*betasv[{{2}, {10}}] + 
 80*eta^3*etaBar*Pi^2*betasv[{{3}, {6}}] - 2240*eta^3*etaBar^3*Pi^4*
  betasv[{{3}, {8}}] + 32256*eta^3*etaBar^5*Pi^6*betasv[{{3}, {10}}] - 
 (10*I)*eta^4*Pi*betasv[{{4}, {6}}] + (840*I)*eta^4*etaBar^2*Pi^3*
  betasv[{{4}, {8}}] - (20160*I)*eta^4*etaBar^4*Pi^5*betasv[{{4}, {10}}] + 
 168*eta^5*etaBar*Pi^2*betasv[{{5}, {8}}] - 8064*eta^5*etaBar^3*Pi^4*
  betasv[{{5}, {10}}] - (14*I)*eta^6*Pi*betasv[{{6}, {8}}] + 
 (2016*I)*eta^6*etaBar^2*Pi^3*betasv[{{6}, {10}}] + 
 288*eta^7*etaBar*Pi^2*betasv[{{7}, {10}}] - 
 (18*I)*eta^8*Pi*betasv[{{8}, {10}}] - ((2*I)*Pi)/s[1, 2] - 
 (12*etaBar*Pi^2*betasv[{{0}, {4}}]*s[1, 2])/eta + 
 (80*etaBar^3*Pi^4*betasv[{{0}, {6}}]*s[1, 2])/eta - 
 (448*etaBar^5*Pi^6*betasv[{{0}, {8}}]*s[1, 2])/eta + 
 (2304*etaBar^7*Pi^8*betasv[{{0}, {10}}]*s[1, 2])/eta + 
 (6*I)*Pi*betasv[{{1}, {4}}]*s[1, 2] + (80*I)*etaBar^2*Pi^3*
  betasv[{{1}, {6}}]*s[1, 2] - (2016*I)*etaBar^4*Pi^5*betasv[{{1}, {8}}]*
  s[1, 2] + (23040*I)*etaBar^6*Pi^7*betasv[{{1}, {10}}]*s[1, 2] + 
 (3*eta*betasv[{{2}, {4}}]*s[1, 2])/etaBar + 
 120*eta*etaBar*Pi^2*betasv[{{2}, {6}}]*s[1, 2] - 
 5040*eta*etaBar^3*Pi^4*betasv[{{2}, {8}}]*s[1, 2] + 
 80640*eta*etaBar^5*Pi^6*betasv[{{2}, {10}}]*s[1, 2] - 
 (20*I)*eta^2*Pi*betasv[{{3}, {6}}]*s[1, 2] + (3920*I)*eta^2*etaBar^2*Pi^3*
  betasv[{{3}, {8}}]*s[1, 2] - (104832*I)*eta^2*etaBar^4*Pi^5*
  betasv[{{3}, {10}}]*s[1, 2] + (5*eta^3*betasv[{{4}, {6}}]*s[1, 2])/etaBar + 
 1260*eta^3*etaBar*Pi^2*betasv[{{4}, {8}}]*s[1, 2] - 
 70560*eta^3*etaBar^3*Pi^4*betasv[{{4}, {10}}]*s[1, 2] - 
 (126*I)*eta^4*Pi*betasv[{{5}, {8}}]*s[1, 2] + 
 (26208*I)*eta^4*etaBar^2*Pi^3*betasv[{{5}, {10}}]*s[1, 2] + 
 (7*eta^5*betasv[{{6}, {8}}]*s[1, 2])/etaBar + 
 5040*eta^5*etaBar*Pi^2*betasv[{{6}, {10}}]*s[1, 2] - 
 (360*I)*eta^6*Pi*betasv[{{7}, {10}}]*s[1, 2] + 
 (9*eta^7*betasv[{{8}, {10}}]*s[1, 2])/etaBar - 
 (288*I)*etaBar^4*Pi^5*betasv[{{0, 0}, {4, 4}}]*s[1, 2] + 
 (1920*I)*etaBar^6*Pi^7*betasv[{{0, 0}, {4, 6}}]*s[1, 2] + 
 (1920*I)*etaBar^6*Pi^7*betasv[{{0, 0}, {6, 4}}]*s[1, 2] - 
 288*eta*etaBar^3*Pi^4*betasv[{{0, 1}, {4, 4}}]*s[1, 2] + 
 3840*eta*etaBar^5*Pi^6*betasv[{{0, 1}, {4, 6}}]*s[1, 2] + 
 1920*eta*etaBar^5*Pi^6*betasv[{{0, 1}, {6, 4}}]*s[1, 2] + 
 (72*I)*eta^2*etaBar^2*Pi^3*betasv[{{0, 2}, {4, 4}}]*s[1, 2] - 
 (2880*I)*eta^2*etaBar^4*Pi^5*betasv[{{0, 2}, {4, 6}}]*s[1, 2] - 
 (480*I)*eta^2*etaBar^4*Pi^5*betasv[{{0, 2}, {6, 4}}]*s[1, 2] - 
 960*eta^3*etaBar^3*Pi^4*betasv[{{0, 3}, {4, 6}}]*s[1, 2] + 
 (120*I)*eta^4*etaBar^2*Pi^3*betasv[{{0, 4}, {4, 6}}]*s[1, 2] - 
 288*eta*etaBar^3*Pi^4*betasv[{{1, 0}, {4, 4}}]*s[1, 2] + 
 1920*eta*etaBar^5*Pi^6*betasv[{{1, 0}, {4, 6}}]*s[1, 2] + 
 3840*eta*etaBar^5*Pi^6*betasv[{{1, 0}, {6, 4}}]*s[1, 2] + 
 (288*I)*eta^2*etaBar^2*Pi^3*betasv[{{1, 1}, {4, 4}}]*s[1, 2] - 
 (3840*I)*eta^2*etaBar^4*Pi^5*betasv[{{1, 1}, {4, 6}}]*s[1, 2] - 
 (3840*I)*eta^2*etaBar^4*Pi^5*betasv[{{1, 1}, {6, 4}}]*s[1, 2] + 
 72*eta^3*etaBar*Pi^2*betasv[{{1, 2}, {4, 4}}]*s[1, 2] - 
 2880*eta^3*etaBar^3*Pi^4*betasv[{{1, 2}, {4, 6}}]*s[1, 2] - 
 960*eta^3*etaBar^3*Pi^4*betasv[{{1, 2}, {6, 4}}]*s[1, 2] + 
 (960*I)*eta^4*etaBar^2*Pi^3*betasv[{{1, 3}, {4, 6}}]*s[1, 2] + 
 120*eta^5*etaBar*Pi^2*betasv[{{1, 4}, {4, 6}}]*s[1, 2] + 
 (72*I)*eta^2*etaBar^2*Pi^3*betasv[{{2, 0}, {4, 4}}]*s[1, 2] - 
 (480*I)*eta^2*etaBar^4*Pi^5*betasv[{{2, 0}, {4, 6}}]*s[1, 2] - 
 (2880*I)*eta^2*etaBar^4*Pi^5*betasv[{{2, 0}, {6, 4}}]*s[1, 2] + 
 72*eta^3*etaBar*Pi^2*betasv[{{2, 1}, {4, 4}}]*s[1, 2] - 
 960*eta^3*etaBar^3*Pi^4*betasv[{{2, 1}, {4, 6}}]*s[1, 2] - 
 2880*eta^3*etaBar^3*Pi^4*betasv[{{2, 1}, {6, 4}}]*s[1, 2] - 
 (18*I)*eta^4*Pi*betasv[{{2, 2}, {4, 4}}]*s[1, 2] + 
 (720*I)*eta^4*etaBar^2*Pi^3*betasv[{{2, 2}, {4, 6}}]*s[1, 2] + 
 (720*I)*eta^4*etaBar^2*Pi^3*betasv[{{2, 2}, {6, 4}}]*s[1, 2] + 
 240*eta^5*etaBar*Pi^2*betasv[{{2, 3}, {4, 6}}]*s[1, 2] - 
 (30*I)*eta^6*Pi*betasv[{{2, 4}, {4, 6}}]*s[1, 2] - 
 960*eta^3*etaBar^3*Pi^4*betasv[{{3, 0}, {6, 4}}]*s[1, 2] + 
 (960*I)*eta^4*etaBar^2*Pi^3*betasv[{{3, 1}, {6, 4}}]*s[1, 2] + 
 240*eta^5*etaBar*Pi^2*betasv[{{3, 2}, {6, 4}}]*s[1, 2] + 
 (120*I)*eta^4*etaBar^2*Pi^3*betasv[{{4, 0}, {6, 4}}]*s[1, 2] + 
 120*eta^5*etaBar*Pi^2*betasv[{{4, 1}, {6, 4}}]*s[1, 2] - 
 (30*I)*eta^6*Pi*betasv[{{4, 2}, {6, 4}}]*s[1, 2] - 
 (3*betasv[{{1}, {4}}]*s[1, 2]^2)/(eta*etaBar) - 
 (40*etaBar*Pi^2*betasv[{{1}, {6}}]*s[1, 2]^2)/eta + 
 (1008*etaBar^3*Pi^4*betasv[{{1}, {8}}]*s[1, 2]^2)/eta - 
 (11520*etaBar^5*Pi^6*betasv[{{1}, {10}}]*s[1, 2]^2)/eta + 
 (10*I)*Pi*betasv[{{2}, {6}}]*s[1, 2]^2 + (504*I)*etaBar^2*Pi^3*
  betasv[{{2}, {8}}]*s[1, 2]^2 - (25920*I)*etaBar^4*Pi^5*betasv[{{2}, {10}}]*
  s[1, 2]^2 + (10*eta*betasv[{{3}, {6}}]*s[1, 2]^2)/etaBar + 
 1008*eta*etaBar*Pi^2*betasv[{{3}, {8}}]*s[1, 2]^2 - 
 77760*eta*etaBar^3*Pi^4*betasv[{{3}, {10}}]*s[1, 2]^2 - 
 (126*I)*eta^2*Pi*betasv[{{4}, {8}}]*s[1, 2]^2 + 
 (61920*I)*eta^2*etaBar^2*Pi^3*betasv[{{4}, {10}}]*s[1, 2]^2 + 
 (63*eta^3*betasv[{{5}, {8}}]*s[1, 2]^2)/etaBar + 
 19440*eta^3*etaBar*Pi^2*betasv[{{5}, {10}}]*s[1, 2]^2 - 
 (1620*I)*eta^4*Pi*betasv[{{6}, {10}}]*s[1, 2]^2 + 
 (180*eta^5*betasv[{{7}, {10}}]*s[1, 2]^2)/etaBar + 
 (144*etaBar^3*Pi^4*betasv[{{0, 0}, {4, 4}}]*s[1, 2]^2)/eta - 
 (960*etaBar^5*Pi^6*betasv[{{0, 0}, {4, 6}}]*s[1, 2]^2)/eta - 
 (960*etaBar^5*Pi^6*betasv[{{0, 0}, {6, 4}}]*s[1, 2]^2)/eta - 
 (72*I)*etaBar^2*Pi^3*betasv[{{0, 1}, {4, 4}}]*s[1, 2]^2 - 
 (960*I)*etaBar^4*Pi^5*betasv[{{0, 1}, {4, 6}}]*s[1, 2]^2 + 
 (480*I)*etaBar^4*Pi^5*betasv[{{0, 1}, {6, 4}}]*s[1, 2]^2 - 
 36*eta*etaBar*Pi^2*betasv[{{0, 2}, {4, 4}}]*s[1, 2]^2 - 
 1440*eta*etaBar^3*Pi^4*betasv[{{0, 2}, {4, 6}}]*s[1, 2]^2 + 
 240*eta*etaBar^3*Pi^4*betasv[{{0, 2}, {6, 4}}]*s[1, 2]^2 + 
 (240*I)*eta^2*etaBar^2*Pi^3*betasv[{{0, 3}, {4, 6}}]*s[1, 2]^2 - 
 60*eta^3*etaBar*Pi^2*betasv[{{0, 4}, {4, 6}}]*s[1, 2]^2 + 
 (216*I)*etaBar^2*Pi^3*betasv[{{1, 0}, {4, 4}}]*s[1, 2]^2 - 
 (3360*I)*etaBar^4*Pi^5*betasv[{{1, 0}, {4, 6}}]*s[1, 2]^2 - 
 (4800*I)*etaBar^4*Pi^5*betasv[{{1, 0}, {6, 4}}]*s[1, 2]^2 + 
 144*eta*etaBar*Pi^2*betasv[{{1, 1}, {4, 4}}]*s[1, 2]^2 - 
 7680*eta*etaBar^3*Pi^4*betasv[{{1, 1}, {4, 6}}]*s[1, 2]^2 - 
 3840*eta*etaBar^3*Pi^4*betasv[{{1, 1}, {6, 4}}]*s[1, 2]^2 + 
 (18*I)*eta^2*Pi*betasv[{{1, 2}, {4, 4}}]*s[1, 2]^2 + 
 (5040*I)*eta^2*etaBar^2*Pi^3*betasv[{{1, 2}, {4, 6}}]*s[1, 2]^2 + 
 (240*I)*eta^2*etaBar^2*Pi^3*betasv[{{1, 2}, {6, 4}}]*s[1, 2]^2 + 
 960*eta^3*etaBar*Pi^2*betasv[{{1, 3}, {4, 6}}]*s[1, 2]^2 + 
 (30*I)*eta^4*Pi*betasv[{{1, 4}, {4, 6}}]*s[1, 2]^2 + 
 108*eta*etaBar*Pi^2*betasv[{{2, 0}, {4, 4}}]*s[1, 2]^2 - 
 1680*eta*etaBar^3*Pi^4*betasv[{{2, 0}, {4, 6}}]*s[1, 2]^2 - 
 7200*eta*etaBar^3*Pi^4*betasv[{{2, 0}, {6, 4}}]*s[1, 2]^2 - 
 (54*I)*eta^2*Pi*betasv[{{2, 1}, {4, 4}}]*s[1, 2]^2 + 
 (3120*I)*eta^2*etaBar^2*Pi^3*betasv[{{2, 1}, {4, 6}}]*s[1, 2]^2 + 
 (5040*I)*eta^2*etaBar^2*Pi^3*betasv[{{2, 1}, {6, 4}}]*s[1, 2]^2 + 
 (9*eta^3*betasv[{{2, 2}, {4, 4}}]*s[1, 2]^2)/etaBar + 
 1800*eta^3*etaBar*Pi^2*betasv[{{2, 2}, {4, 6}}]*s[1, 2]^2 + 
 360*eta^3*etaBar*Pi^2*betasv[{{2, 2}, {6, 4}}]*s[1, 2]^2 - 
 (300*I)*eta^4*Pi*betasv[{{2, 3}, {4, 6}}]*s[1, 2]^2 + 
 (15*eta^5*betasv[{{2, 4}, {4, 6}}]*s[1, 2]^2)/etaBar + 
 (3120*I)*eta^2*etaBar^2*Pi^3*betasv[{{3, 0}, {6, 4}}]*s[1, 2]^2 + 
 1920*eta^3*etaBar*Pi^2*betasv[{{3, 1}, {6, 4}}]*s[1, 2]^2 - 
 (60*I)*eta^4*Pi*betasv[{{3, 2}, {6, 4}}]*s[1, 2]^2 + 
 420*eta^3*etaBar*Pi^2*betasv[{{4, 0}, {6, 4}}]*s[1, 2]^2 - 
 (210*I)*eta^4*Pi*betasv[{{4, 1}, {6, 4}}]*s[1, 2]^2 + 
 (15*eta^5*betasv[{{4, 2}, {6, 4}}]*s[1, 2]^2)/etaBar - 
 (5*betasv[{{2}, {6}}]*s[1, 2]^3)/(eta*etaBar) - 
 (252*etaBar*Pi^2*betasv[{{2}, {8}}]*s[1, 2]^3)/eta + 
 (12960*etaBar^3*Pi^4*betasv[{{2}, {10}}]*s[1, 2]^3)/eta + 
 (42*I)*Pi*betasv[{{3}, {8}}]*s[1, 2]^3 + (4320*I)*etaBar^2*Pi^3*
  betasv[{{3}, {10}}]*s[1, 2]^3 + (63*eta*betasv[{{4}, {8}}]*s[1, 2]^3)/
  etaBar + 10800*eta*etaBar*Pi^2*betasv[{{4}, {10}}]*s[1, 2]^3 - 
 (1080*I)*eta^2*Pi*betasv[{{5}, {10}}]*s[1, 2]^3 + 
 (810*eta^3*betasv[{{6}, {10}}]*s[1, 2]^3)/etaBar + 
 (36*etaBar*Pi^2*betasv[{{0, 1}, {4, 4}}]*s[1, 2]^3)/eta + 
 (480*etaBar^3*Pi^4*betasv[{{0, 1}, {4, 6}}]*s[1, 2]^3)/eta - 
 (240*etaBar^3*Pi^4*betasv[{{0, 1}, {6, 4}}]*s[1, 2]^3)/eta - 
 (120*I)*etaBar^2*Pi^3*betasv[{{0, 2}, {4, 6}}]*s[1, 2]^3 - 
 120*eta*etaBar*Pi^2*betasv[{{0, 3}, {4, 6}}]*s[1, 2]^3 - 
 (108*etaBar*Pi^2*betasv[{{1, 0}, {4, 4}}]*s[1, 2]^3)/eta + 
 (1680*etaBar^3*Pi^4*betasv[{{1, 0}, {4, 6}}]*s[1, 2]^3)/eta + 
 (2400*etaBar^3*Pi^4*betasv[{{1, 0}, {6, 4}}]*s[1, 2]^3)/eta - 
 (18*I)*Pi*betasv[{{1, 1}, {4, 4}}]*s[1, 2]^3 + 
 (720*I)*etaBar^2*Pi^3*betasv[{{1, 1}, {4, 6}}]*s[1, 2]^3 - 
 (240*I)*etaBar^2*Pi^3*betasv[{{1, 1}, {6, 4}}]*s[1, 2]^3 - 
 (9*eta*betasv[{{1, 2}, {4, 4}}]*s[1, 2]^3)/etaBar + 
 960*eta*etaBar*Pi^2*betasv[{{1, 2}, {4, 6}}]*s[1, 2]^3 - 
 120*eta*etaBar*Pi^2*betasv[{{1, 2}, {6, 4}}]*s[1, 2]^3 + 
 (60*I)*eta^2*Pi*betasv[{{1, 3}, {4, 6}}]*s[1, 2]^3 - 
 (15*eta^3*betasv[{{1, 4}, {4, 6}}]*s[1, 2]^3)/etaBar + 
 (36*I)*Pi*betasv[{{2, 0}, {4, 4}}]*s[1, 2]^3 + 
 (480*I)*etaBar^2*Pi^3*betasv[{{2, 0}, {4, 6}}]*s[1, 2]^3 + 
 (1320*I)*etaBar^2*Pi^3*betasv[{{2, 0}, {6, 4}}]*s[1, 2]^3 + 
 (27*eta*betasv[{{2, 1}, {4, 4}}]*s[1, 2]^3)/etaBar + 
 1320*eta*etaBar*Pi^2*betasv[{{2, 1}, {4, 6}}]*s[1, 2]^3 + 
 960*eta*etaBar*Pi^2*betasv[{{2, 1}, {6, 4}}]*s[1, 2]^3 - 
 (330*I)*eta^2*Pi*betasv[{{2, 2}, {4, 6}}]*s[1, 2]^3 + 
 (30*I)*eta^2*Pi*betasv[{{2, 2}, {6, 4}}]*s[1, 2]^3 + 
 (150*eta^3*betasv[{{2, 3}, {4, 6}}]*s[1, 2]^3)/etaBar + 
 1320*eta*etaBar*Pi^2*betasv[{{3, 0}, {6, 4}}]*s[1, 2]^3 - 
 (180*I)*eta^2*Pi*betasv[{{3, 1}, {6, 4}}]*s[1, 2]^3 + 
 (30*eta^3*betasv[{{3, 2}, {6, 4}}]*s[1, 2]^3)/etaBar - 
 (120*I)*eta^2*Pi*betasv[{{4, 0}, {6, 4}}]*s[1, 2]^3 + 
 (105*eta^3*betasv[{{4, 1}, {6, 4}}]*s[1, 2]^3)/etaBar - 
 (21*betasv[{{3}, {8}}]*s[1, 2]^4)/(eta*etaBar) - 
 (2160*etaBar*Pi^2*betasv[{{3}, {10}}]*s[1, 2]^4)/eta + 
 (270*I)*Pi*betasv[{{4}, {10}}]*s[1, 2]^4 + 
 (540*eta*betasv[{{5}, {10}}]*s[1, 2]^4)/etaBar + 
 (60*etaBar*Pi^2*betasv[{{0, 2}, {4, 6}}]*s[1, 2]^4)/eta + 
 (9*betasv[{{1, 1}, {4, 4}}]*s[1, 2]^4)/(eta*etaBar) - 
 (360*etaBar*Pi^2*betasv[{{1, 1}, {4, 6}}]*s[1, 2]^4)/eta + 
 (120*etaBar*Pi^2*betasv[{{1, 1}, {6, 4}}]*s[1, 2]^4)/eta - 
 (30*I)*Pi*betasv[{{1, 2}, {4, 6}}]*s[1, 2]^4 - 
 (30*eta*betasv[{{1, 3}, {4, 6}}]*s[1, 2]^4)/etaBar - 
 (18*betasv[{{2, 0}, {4, 4}}]*s[1, 2]^4)/(eta*etaBar) - 
 (240*etaBar*Pi^2*betasv[{{2, 0}, {4, 6}}]*s[1, 2]^4)/eta - 
 (660*etaBar*Pi^2*betasv[{{2, 0}, {6, 4}}]*s[1, 2]^4)/eta + 
 (120*I)*Pi*betasv[{{2, 1}, {4, 6}}]*s[1, 2]^4 - 
 (30*I)*Pi*betasv[{{2, 1}, {6, 4}}]*s[1, 2]^4 + 
 (165*eta*betasv[{{2, 2}, {4, 6}}]*s[1, 2]^4)/etaBar - 
 (15*eta*betasv[{{2, 2}, {6, 4}}]*s[1, 2]^4)/etaBar + 
 (120*I)*Pi*betasv[{{3, 0}, {6, 4}}]*s[1, 2]^4 + 
 (90*eta*betasv[{{3, 1}, {6, 4}}]*s[1, 2]^4)/etaBar + 
 (60*eta*betasv[{{4, 0}, {6, 4}}]*s[1, 2]^4)/etaBar - 
 (135*betasv[{{4}, {10}}]*s[1, 2]^5)/(eta*etaBar) + 
 (15*betasv[{{1, 2}, {4, 6}}]*s[1, 2]^5)/(eta*etaBar) - 
 (60*betasv[{{2, 1}, {4, 6}}]*s[1, 2]^5)/(eta*etaBar) + 
 (15*betasv[{{2, 1}, {6, 4}}]*s[1, 2]^5)/(eta*etaBar) - 
 (60*betasv[{{3, 0}, {6, 4}}]*s[1, 2]^5)/(eta*etaBar) + 
 (4*I)*eta^2*Pi*zeta[3] - (I*etaBar^2*Pi^3*zeta[3])/y^2 - 
 (4*eta*etaBar*Pi^2*zeta[3])/y - (2*eta*s[1, 2]*zeta[3])/etaBar + 
 (etaBar*Pi^2*s[1, 2]*zeta[3])/(2*eta*y^2) - (I*Pi*s[1, 2]*zeta[3])/y - 
 (48*I)*eta^2*etaBar^2*Pi^3*betasv[{{0}, {4}}]*s[1, 2]*zeta[3] + 
 ((12*I)*etaBar^4*Pi^5*betasv[{{0}, {4}}]*s[1, 2]*zeta[3])/y^2 + 
 (48*eta*etaBar^3*Pi^4*betasv[{{0}, {4}}]*s[1, 2]*zeta[3])/y + 
 (320*I)*eta^2*etaBar^4*Pi^5*betasv[{{0}, {6}}]*s[1, 2]*zeta[3] - 
 ((80*I)*etaBar^6*Pi^7*betasv[{{0}, {6}}]*s[1, 2]*zeta[3])/y^2 - 
 (320*eta*etaBar^5*Pi^6*betasv[{{0}, {6}}]*s[1, 2]*zeta[3])/y - 
 48*eta^3*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]*zeta[3] + 
 (12*eta*etaBar^3*Pi^4*betasv[{{1}, {4}}]*s[1, 2]*zeta[3])/y^2 - 
 ((48*I)*eta^2*etaBar^2*Pi^3*betasv[{{1}, {4}}]*s[1, 2]*zeta[3])/y + 
 640*eta^3*etaBar^3*Pi^4*betasv[{{1}, {6}}]*s[1, 2]*zeta[3] - 
 (160*eta*etaBar^5*Pi^6*betasv[{{1}, {6}}]*s[1, 2]*zeta[3])/y^2 + 
 ((640*I)*eta^2*etaBar^4*Pi^5*betasv[{{1}, {6}}]*s[1, 2]*zeta[3])/y + 
 (12*I)*eta^4*Pi*betasv[{{2}, {4}}]*s[1, 2]*zeta[3] - 
 ((3*I)*eta^2*etaBar^2*Pi^3*betasv[{{2}, {4}}]*s[1, 2]*zeta[3])/y^2 - 
 (12*eta^3*etaBar*Pi^2*betasv[{{2}, {4}}]*s[1, 2]*zeta[3])/y - 
 (480*I)*eta^4*etaBar^2*Pi^3*betasv[{{2}, {6}}]*s[1, 2]*zeta[3] + 
 ((120*I)*eta^2*etaBar^4*Pi^5*betasv[{{2}, {6}}]*s[1, 2]*zeta[3])/y^2 + 
 (480*eta^3*etaBar^3*Pi^4*betasv[{{2}, {6}}]*s[1, 2]*zeta[3])/y - 
 160*eta^5*etaBar*Pi^2*betasv[{{3}, {6}}]*s[1, 2]*zeta[3] + 
 (40*eta^3*etaBar^3*Pi^4*betasv[{{3}, {6}}]*s[1, 2]*zeta[3])/y^2 - 
 ((160*I)*eta^4*etaBar^2*Pi^3*betasv[{{3}, {6}}]*s[1, 2]*zeta[3])/y + 
 (20*I)*eta^6*Pi*betasv[{{4}, {6}}]*s[1, 2]*zeta[3] - 
 ((5*I)*eta^4*etaBar^2*Pi^3*betasv[{{4}, {6}}]*s[1, 2]*zeta[3])/y^2 - 
 (20*eta^5*etaBar*Pi^2*betasv[{{4}, {6}}]*s[1, 2]*zeta[3])/y - 
 (I/3)*Pi*s[1, 2]^2*zeta[3] + ((2*I)/15)*etaBar^2*Pi^3*s[1, 2]^2*zeta[3] + 
 ((4*I)/189)*etaBar^4*Pi^5*s[1, 2]^2*zeta[3] + 
 (s[1, 2]^2*zeta[3])/(2*eta*etaBar*y) - 72*eta*etaBar*Pi^2*betasv[{{0}, {4}}]*
  s[1, 2]^2*zeta[3] - (6*etaBar^3*Pi^4*betasv[{{0}, {4}}]*s[1, 2]^2*zeta[3])/
  (eta*y^2) - ((36*I)*etaBar^2*Pi^3*betasv[{{0}, {4}}]*s[1, 2]^2*zeta[3])/y + 
 1120*eta*etaBar^3*Pi^4*betasv[{{0}, {6}}]*s[1, 2]^2*zeta[3] + 
 (40*etaBar^5*Pi^6*betasv[{{0}, {6}}]*s[1, 2]^2*zeta[3])/(eta*y^2) + 
 ((560*I)*etaBar^4*Pi^5*betasv[{{0}, {6}}]*s[1, 2]^2*zeta[3])/y + 
 (36*I)*eta^2*Pi*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[3] + 
 ((3*I)*etaBar^2*Pi^3*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[3])/y^2 - 
 (24*eta*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[3])/y - 
 (2080*I)*eta^2*etaBar^2*Pi^3*betasv[{{1}, {6}}]*s[1, 2]^2*zeta[3] + 
 ((40*I)*etaBar^4*Pi^5*betasv[{{1}, {6}}]*s[1, 2]^2*zeta[3])/y^2 + 
 (1280*eta*etaBar^3*Pi^4*betasv[{{1}, {6}}]*s[1, 2]^2*zeta[3])/y - 
 (6*eta^3*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[3])/etaBar + 
 (3*eta*etaBar*Pi^2*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[3])/(2*y^2) - 
 ((3*I)*eta^2*Pi*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[3])/y - 
 1200*eta^3*etaBar*Pi^2*betasv[{{2}, {6}}]*s[1, 2]^2*zeta[3] + 
 (60*eta*etaBar^3*Pi^4*betasv[{{2}, {6}}]*s[1, 2]^2*zeta[3])/y^2 - 
 ((840*I)*eta^2*etaBar^2*Pi^3*betasv[{{2}, {6}}]*s[1, 2]^2*zeta[3])/y + 
 (200*I)*eta^4*Pi*betasv[{{3}, {6}}]*s[1, 2]^2*zeta[3] - 
 ((10*I)*eta^2*etaBar^2*Pi^3*betasv[{{3}, {6}}]*s[1, 2]^2*zeta[3])/y^2 - 
 (160*eta^3*etaBar*Pi^2*betasv[{{3}, {6}}]*s[1, 2]^2*zeta[3])/y - 
 (10*eta^5*betasv[{{4}, {6}}]*s[1, 2]^2*zeta[3])/etaBar + 
 (5*eta^3*etaBar*Pi^2*betasv[{{4}, {6}}]*s[1, 2]^2*zeta[3])/(2*y^2) - 
 ((5*I)*eta^4*Pi*betasv[{{4}, {6}}]*s[1, 2]^2*zeta[3])/y + 
 (s[1, 2]^3*zeta[3])/(6*eta*etaBar) - (etaBar*Pi^2*s[1, 2]^3*zeta[3])/
  (15*eta) - (2*etaBar^3*Pi^4*s[1, 2]^3*zeta[3])/(189*eta) - 
 (24*I)*Pi*betasv[{{0}, {4}}]*s[1, 2]^3*zeta[3] + 
 (4*I)*etaBar^2*Pi^3*betasv[{{0}, {4}}]*s[1, 2]^3*zeta[3] + 
 (18*etaBar*Pi^2*betasv[{{0}, {4}}]*s[1, 2]^3*zeta[3])/(eta*y) - 
 (320*I)*etaBar^2*Pi^3*betasv[{{0}, {6}}]*s[1, 2]^3*zeta[3] - 
 (280*etaBar^3*Pi^4*betasv[{{0}, {6}}]*s[1, 2]^3*zeta[3])/(eta*y) - 
 (18*eta*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[3])/etaBar + 
 4*eta*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[3] - 
 (3*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[3])/(2*eta*y^2) + 
 ((3*I)*Pi*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[3])/y - 
 880*eta*etaBar*Pi^2*betasv[{{1}, {6}}]*s[1, 2]^3*zeta[3] - 
 (20*etaBar^3*Pi^4*betasv[{{1}, {6}}]*s[1, 2]^3*zeta[3])/(eta*y^2) - 
 ((120*I)*etaBar^2*Pi^3*betasv[{{1}, {6}}]*s[1, 2]^3*zeta[3])/y - 
 I*eta^2*Pi*betasv[{{2}, {4}}]*s[1, 2]^3*zeta[3] + 
 (3*eta*betasv[{{2}, {4}}]*s[1, 2]^3*zeta[3])/(2*etaBar*y) + 
 (220*I)*eta^2*Pi*betasv[{{2}, {6}}]*s[1, 2]^3*zeta[3] + 
 ((5*I)*etaBar^2*Pi^3*betasv[{{2}, {6}}]*s[1, 2]^3*zeta[3])/y^2 - 
 (160*eta*etaBar*Pi^2*betasv[{{2}, {6}}]*s[1, 2]^3*zeta[3])/y - 
 (100*eta^3*betasv[{{3}, {6}}]*s[1, 2]^3*zeta[3])/etaBar + 
 (5*eta*etaBar*Pi^2*betasv[{{3}, {6}}]*s[1, 2]^3*zeta[3])/y^2 - 
 ((10*I)*eta^2*Pi*betasv[{{3}, {6}}]*s[1, 2]^3*zeta[3])/y + 
 (5*eta^3*betasv[{{4}, {6}}]*s[1, 2]^3*zeta[3])/(2*etaBar*y) + 
 (12*betasv[{{0}, {4}}]*s[1, 2]^4*zeta[3])/(eta*etaBar) - 
 (2*etaBar*Pi^2*betasv[{{0}, {4}}]*s[1, 2]^4*zeta[3])/eta + 
 (160*etaBar*Pi^2*betasv[{{0}, {6}}]*s[1, 2]^4*zeta[3])/eta + 
 I*Pi*betasv[{{1}, {4}}]*s[1, 2]^4*zeta[3] - 
 (3*betasv[{{1}, {4}}]*s[1, 2]^4*zeta[3])/(2*eta*etaBar*y) - 
 (80*I)*Pi*betasv[{{1}, {6}}]*s[1, 2]^4*zeta[3] + 
 (60*etaBar*Pi^2*betasv[{{1}, {6}}]*s[1, 2]^4*zeta[3])/(eta*y) + 
 (eta*betasv[{{2}, {4}}]*s[1, 2]^4*zeta[3])/(2*etaBar) - 
 (110*eta*betasv[{{2}, {6}}]*s[1, 2]^4*zeta[3])/etaBar - 
 (5*etaBar*Pi^2*betasv[{{2}, {6}}]*s[1, 2]^4*zeta[3])/(2*eta*y^2) + 
 ((5*I)*Pi*betasv[{{2}, {6}}]*s[1, 2]^4*zeta[3])/y + 
 (5*eta*betasv[{{3}, {6}}]*s[1, 2]^4*zeta[3])/(etaBar*y) - 
 (betasv[{{1}, {4}}]*s[1, 2]^5*zeta[3])/(2*eta*etaBar) + 
 (40*betasv[{{1}, {6}}]*s[1, 2]^5*zeta[3])/(eta*etaBar) - 
 (5*betasv[{{2}, {6}}]*s[1, 2]^5*zeta[3])/(2*eta*etaBar*y) - 
 (4*I)*eta^4*Pi*s[1, 2]*zeta[3]^2 - ((I/4)*etaBar^4*Pi^5*s[1, 2]*zeta[3]^2)/
  y^4 - (2*eta*etaBar^3*Pi^4*s[1, 2]*zeta[3]^2)/y^3 + 
 ((6*I)*eta^2*etaBar^2*Pi^3*s[1, 2]*zeta[3]^2)/y^2 + 
 (8*eta^3*etaBar*Pi^2*s[1, 2]*zeta[3]^2)/y + (2*eta^3*s[1, 2]^2*zeta[3]^2)/
  etaBar + (etaBar^3*Pi^4*s[1, 2]^2*zeta[3]^2)/(8*eta*y^4) + 
 ((I/2)*etaBar^2*Pi^3*s[1, 2]^2*zeta[3]^2)/y^3 + 
 (3*eta*etaBar*Pi^2*s[1, 2]^2*zeta[3]^2)/y^2 - 
 ((2*I)*eta^2*Pi*s[1, 2]^2*zeta[3]^2)/y + ((2*I)/3)*eta^2*Pi*s[1, 2]^3*
  zeta[3]^2 - (etaBar*Pi^2*s[1, 2]^3*zeta[3]^2)/(4*eta*y^3) + 
 ((I/4)*Pi*s[1, 2]^3*zeta[3]^2)/y^2 - 
 ((I/6)*etaBar^2*Pi^3*s[1, 2]^3*zeta[3]^2)/y^2 + 
 (eta*s[1, 2]^3*zeta[3]^2)/(etaBar*y) - 
 (2*eta*etaBar*Pi^2*s[1, 2]^3*zeta[3]^2)/(3*y) - 
 (eta*s[1, 2]^4*zeta[3]^2)/(3*etaBar) - (s[1, 2]^4*zeta[3]^2)/
  (8*eta*etaBar*y^2) + (etaBar*Pi^2*s[1, 2]^4*zeta[3]^2)/(12*eta*y^2) - 
 ((I/6)*Pi*s[1, 2]^4*zeta[3]^2)/y + (s[1, 2]^5*zeta[3]^2)/(12*eta*etaBar*y) + 
 (4*I)*eta^4*Pi*zeta[5] + ((I/4)*etaBar^4*Pi^5*zeta[5])/y^4 + 
 (2*eta*etaBar^3*Pi^4*zeta[5])/y^3 - ((6*I)*eta^2*etaBar^2*Pi^3*zeta[5])/
  y^2 - (8*eta^3*etaBar*Pi^2*zeta[5])/y - (2*eta^3*s[1, 2]*zeta[5])/etaBar - 
 (etaBar^3*Pi^4*s[1, 2]*zeta[5])/(8*eta*y^4) - 
 ((I/2)*etaBar^2*Pi^3*s[1, 2]*zeta[5])/y^3 - 
 (3*eta*etaBar*Pi^2*s[1, 2]*zeta[5])/y^2 + ((2*I)*eta^2*Pi*s[1, 2]*zeta[5])/
  y - (48*I)*eta^4*etaBar^2*Pi^3*betasv[{{0}, {4}}]*s[1, 2]*zeta[5] - 
 ((3*I)*etaBar^6*Pi^7*betasv[{{0}, {4}}]*s[1, 2]*zeta[5])/y^4 - 
 (24*eta*etaBar^5*Pi^6*betasv[{{0}, {4}}]*s[1, 2]*zeta[5])/y^3 + 
 ((72*I)*eta^2*etaBar^4*Pi^5*betasv[{{0}, {4}}]*s[1, 2]*zeta[5])/y^2 + 
 (96*eta^3*etaBar^3*Pi^4*betasv[{{0}, {4}}]*s[1, 2]*zeta[5])/y - 
 48*eta^5*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]*zeta[5] - 
 (3*eta*etaBar^5*Pi^6*betasv[{{1}, {4}}]*s[1, 2]*zeta[5])/y^4 + 
 ((24*I)*eta^2*etaBar^4*Pi^5*betasv[{{1}, {4}}]*s[1, 2]*zeta[5])/y^3 + 
 (72*eta^3*etaBar^3*Pi^4*betasv[{{1}, {4}}]*s[1, 2]*zeta[5])/y^2 - 
 ((96*I)*eta^4*etaBar^2*Pi^3*betasv[{{1}, {4}}]*s[1, 2]*zeta[5])/y + 
 (12*I)*eta^6*Pi*betasv[{{2}, {4}}]*s[1, 2]*zeta[5] + 
 (((3*I)/4)*eta^2*etaBar^4*Pi^5*betasv[{{2}, {4}}]*s[1, 2]*zeta[5])/y^4 + 
 (6*eta^3*etaBar^3*Pi^4*betasv[{{2}, {4}}]*s[1, 2]*zeta[5])/y^3 - 
 ((18*I)*eta^4*etaBar^2*Pi^3*betasv[{{2}, {4}}]*s[1, 2]*zeta[5])/y^2 - 
 (24*eta^5*etaBar*Pi^2*betasv[{{2}, {4}}]*s[1, 2]*zeta[5])/y + 
 ((10*I)/3)*eta^2*Pi*s[1, 2]^2*zeta[5] + ((4*I)/15)*eta^2*etaBar^2*Pi^3*
  s[1, 2]^2*zeta[5] + (etaBar*Pi^2*s[1, 2]^2*zeta[5])/(4*eta*y^3) - 
 ((I/4)*Pi*s[1, 2]^2*zeta[5])/y^2 - 
 (((5*I)/6)*etaBar^2*Pi^3*s[1, 2]^2*zeta[5])/y^2 - 
 ((I/15)*etaBar^4*Pi^5*s[1, 2]^2*zeta[5])/y^2 - 
 (eta*s[1, 2]^2*zeta[5])/(etaBar*y) - (10*eta*etaBar*Pi^2*s[1, 2]^2*zeta[5])/
  (3*y) - (4*eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[5])/(15*y) - 
 168*eta^3*etaBar*Pi^2*betasv[{{0}, {4}}]*s[1, 2]^2*zeta[5] + 
 (3*etaBar^5*Pi^6*betasv[{{0}, {4}}]*s[1, 2]^2*zeta[5])/(2*eta*y^4) + 
 ((30*I)*etaBar^4*Pi^5*betasv[{{0}, {4}}]*s[1, 2]^2*zeta[5])/y^3 + 
 (180*eta*etaBar^3*Pi^4*betasv[{{0}, {4}}]*s[1, 2]^2*zeta[5])/y^2 - 
 ((312*I)*eta^2*etaBar^2*Pi^3*betasv[{{0}, {4}}]*s[1, 2]^2*zeta[5])/y + 
 (84*I)*eta^4*Pi*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[5] - 
 (((3*I)/4)*etaBar^4*Pi^5*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[5])/y^4 + 
 (24*eta*etaBar^3*Pi^4*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[5])/y^3 - 
 ((126*I)*eta^2*etaBar^2*Pi^3*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[5])/y^2 - 
 (192*eta^3*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]^2*zeta[5])/y - 
 (6*eta^5*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[5])/etaBar - 
 (3*eta*etaBar^3*Pi^4*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[5])/(8*y^4) - 
 (((3*I)/2)*eta^2*etaBar^2*Pi^3*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[5])/y^3 - 
 (9*eta^3*etaBar*Pi^2*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[5])/y^2 + 
 ((6*I)*eta^4*Pi*betasv[{{2}, {4}}]*s[1, 2]^2*zeta[5])/y - 
 (5*eta*s[1, 2]^3*zeta[5])/(3*etaBar) + (2*eta*etaBar*Pi^2*s[1, 2]^3*zeta[5])/
  15 + (s[1, 2]^3*zeta[5])/(8*eta*etaBar*y^2) + 
 (5*etaBar*Pi^2*s[1, 2]^3*zeta[5])/(12*eta*y^2) + 
 (etaBar^3*Pi^4*s[1, 2]^3*zeta[5])/(30*eta*y^2) - 
 (((5*I)/6)*Pi*s[1, 2]^3*zeta[5])/y + 
 ((I/15)*etaBar^2*Pi^3*s[1, 2]^3*zeta[5])/y + 
 (48*I)*eta^2*Pi*betasv[{{0}, {4}}]*s[1, 2]^3*zeta[5] - 
 (15*etaBar^3*Pi^4*betasv[{{0}, {4}}]*s[1, 2]^3*zeta[5])/(eta*y^3) - 
 ((33*I)*etaBar^2*Pi^3*betasv[{{0}, {4}}]*s[1, 2]^3*zeta[5])/y^2 - 
 (132*eta*etaBar*Pi^2*betasv[{{0}, {4}}]*s[1, 2]^3*zeta[5])/y - 
 (42*eta^3*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[5])/etaBar + 
 (3*etaBar^3*Pi^4*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[5])/(8*eta*y^4) + 
 (((3*I)/2)*etaBar^2*Pi^3*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[5])/y^3 - 
 (24*eta*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[5])/y^2 + 
 ((18*I)*eta^2*Pi*betasv[{{1}, {4}}]*s[1, 2]^3*zeta[5])/y + 
 (3*eta*etaBar*Pi^2*betasv[{{2}, {4}}]*s[1, 2]^3*zeta[5])/(4*y^3) - 
 (((3*I)/4)*eta^2*Pi*betasv[{{2}, {4}}]*s[1, 2]^3*zeta[5])/y^2 - 
 (3*eta^3*betasv[{{2}, {4}}]*s[1, 2]^3*zeta[5])/(etaBar*y) - 
 ((43*I)/180)*Pi*s[1, 2]^4*zeta[5] + (5*s[1, 2]^4*zeta[5])/
  (12*eta*etaBar*y) - (etaBar*Pi^2*s[1, 2]^4*zeta[5])/(30*eta*y) - 
 (24*eta*betasv[{{0}, {4}}]*s[1, 2]^4*zeta[5])/etaBar + 
 (33*etaBar*Pi^2*betasv[{{0}, {4}}]*s[1, 2]^4*zeta[5])/(2*eta*y^2) - 
 ((12*I)*Pi*betasv[{{0}, {4}}]*s[1, 2]^4*zeta[5])/y - 
 (3*etaBar*Pi^2*betasv[{{1}, {4}}]*s[1, 2]^4*zeta[5])/(4*eta*y^3) + 
 (((3*I)/4)*Pi*betasv[{{1}, {4}}]*s[1, 2]^4*zeta[5])/y^2 - 
 (9*eta*betasv[{{1}, {4}}]*s[1, 2]^4*zeta[5])/(etaBar*y) + 
 (3*eta*betasv[{{2}, {4}}]*s[1, 2]^4*zeta[5])/(8*etaBar*y^2) + 
 (43*s[1, 2]^5*zeta[5])/(360*eta*etaBar) + 
 (6*betasv[{{0}, {4}}]*s[1, 2]^5*zeta[5])/(eta*etaBar*y) - 
 (3*betasv[{{1}, {4}}]*s[1, 2]^5*zeta[5])/(8*eta*etaBar*y^2) - 
 (8*I)*eta^6*Pi*s[1, 2]*zeta[3]*zeta[5] + 
 ((I/8)*etaBar^6*Pi^7*s[1, 2]*zeta[3]*zeta[5])/y^6 + 
 (3*eta*etaBar^5*Pi^6*s[1, 2]*zeta[3]*zeta[5])/(2*y^5) - 
 (((15*I)/2)*eta^2*etaBar^4*Pi^5*s[1, 2]*zeta[3]*zeta[5])/y^4 - 
 (20*eta^3*etaBar^3*Pi^4*s[1, 2]*zeta[3]*zeta[5])/y^3 + 
 ((30*I)*eta^4*etaBar^2*Pi^3*s[1, 2]*zeta[3]*zeta[5])/y^2 + 
 (24*eta^5*etaBar*Pi^2*s[1, 2]*zeta[3]*zeta[5])/y + 
 (4*eta^5*s[1, 2]^2*zeta[3]*zeta[5])/etaBar - 
 (etaBar^5*Pi^6*s[1, 2]^2*zeta[3]*zeta[5])/(16*eta*y^6) - 
 (((9*I)/8)*etaBar^4*Pi^5*s[1, 2]^2*zeta[3]*zeta[5])/y^5 - 
 (45*eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[3]*zeta[5])/(4*y^4) + 
 ((35*I)*eta^2*etaBar^2*Pi^3*s[1, 2]^2*zeta[3]*zeta[5])/y^3 + 
 (45*eta^3*etaBar*Pi^2*s[1, 2]^2*zeta[3]*zeta[5])/y^2 - 
 ((18*I)*eta^4*Pi*s[1, 2]^2*zeta[3]*zeta[5])/y + 
 (9*etaBar^3*Pi^4*s[1, 2]^3*zeta[3]*zeta[5])/(16*eta*y^5) + 
 (((9*I)/8)*etaBar^2*Pi^3*s[1, 2]^3*zeta[3]*zeta[5])/y^4 + 
 (9*eta*etaBar*Pi^2*s[1, 2]^3*zeta[3]*zeta[5])/y^3 - 
 (((9*I)/2)*eta^2*Pi*s[1, 2]^3*zeta[3]*zeta[5])/y^2 + 
 (9*eta^3*s[1, 2]^3*zeta[3]*zeta[5])/(etaBar*y) - 
 (9*etaBar*Pi^2*s[1, 2]^4*zeta[3]*zeta[5])/(16*eta*y^4) + 
 (((3*I)/8)*Pi*s[1, 2]^4*zeta[3]*zeta[5])/y^3 + 
 (9*eta*s[1, 2]^4*zeta[3]*zeta[5])/(4*etaBar*y^2) - 
 (3*s[1, 2]^5*zeta[3]*zeta[5])/(16*eta*etaBar*y^3) + (4*I)*eta^6*Pi*zeta[7] - 
 ((I/16)*etaBar^6*Pi^7*zeta[7])/y^6 - (3*eta*etaBar^5*Pi^6*zeta[7])/(4*y^5) + 
 (((15*I)/4)*eta^2*etaBar^4*Pi^5*zeta[7])/y^4 + 
 (10*eta^3*etaBar^3*Pi^4*zeta[7])/y^3 - ((15*I)*eta^4*etaBar^2*Pi^3*zeta[7])/
  y^2 - (12*eta^5*etaBar*Pi^2*zeta[7])/y - (2*eta^5*s[1, 2]*zeta[7])/etaBar + 
 (etaBar^5*Pi^6*s[1, 2]*zeta[7])/(32*eta*y^6) + 
 (((9*I)/16)*etaBar^4*Pi^5*s[1, 2]*zeta[7])/y^5 + 
 (45*eta*etaBar^3*Pi^4*s[1, 2]*zeta[7])/(8*y^4) - 
 (((35*I)/2)*eta^2*etaBar^2*Pi^3*s[1, 2]*zeta[7])/y^3 - 
 (45*eta^3*etaBar*Pi^2*s[1, 2]*zeta[7])/(2*y^2) + 
 ((9*I)*eta^4*Pi*s[1, 2]*zeta[7])/y + (7*I)*eta^4*Pi*s[1, 2]^2*zeta[7] - 
 (9*etaBar^3*Pi^4*s[1, 2]^2*zeta[7])/(32*eta*y^5) - 
 (((9*I)/16)*etaBar^2*Pi^3*s[1, 2]^2*zeta[7])/y^4 + 
 (((7*I)/16)*etaBar^4*Pi^5*s[1, 2]^2*zeta[7])/y^4 - 
 (9*eta*etaBar*Pi^2*s[1, 2]^2*zeta[7])/(2*y^3) + 
 (7*eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[7])/(2*y^3) + 
 (((9*I)/4)*eta^2*Pi*s[1, 2]^2*zeta[7])/y^2 - 
 (((21*I)/2)*eta^2*etaBar^2*Pi^3*s[1, 2]^2*zeta[7])/y^2 - 
 (9*eta^3*s[1, 2]^2*zeta[7])/(2*etaBar*y) - 
 (14*eta^3*etaBar*Pi^2*s[1, 2]^2*zeta[7])/y - (7*eta^3*s[1, 2]^3*zeta[7])/
  (2*etaBar) + (9*etaBar*Pi^2*s[1, 2]^3*zeta[7])/(32*eta*y^4) - 
 (7*etaBar^3*Pi^4*s[1, 2]^3*zeta[7])/(32*eta*y^4) - 
 (((3*I)/16)*Pi*s[1, 2]^3*zeta[7])/y^3 - 
 (((7*I)/8)*etaBar^2*Pi^3*s[1, 2]^3*zeta[7])/y^3 - 
 (9*eta*s[1, 2]^3*zeta[7])/(8*etaBar*y^2) - 
 (21*eta*etaBar*Pi^2*s[1, 2]^3*zeta[7])/(4*y^2) + 
 (((7*I)/2)*eta^2*Pi*s[1, 2]^3*zeta[7])/y + (3*s[1, 2]^4*zeta[7])/
  (32*eta*etaBar*y^3) + (7*etaBar*Pi^2*s[1, 2]^4*zeta[7])/(16*eta*y^3) - 
 (((7*I)/16)*Pi*s[1, 2]^4*zeta[7])/y^2 - (7*eta*s[1, 2]^4*zeta[7])/
  (4*etaBar*y) + (7*s[1, 2]^5*zeta[7])/(32*eta*etaBar*y^2) + 
 (4*I)*eta^8*Pi*zeta[9] + ((I/64)*etaBar^8*Pi^9*zeta[9])/y^8 + 
 (eta*etaBar^7*Pi^8*zeta[9])/(4*y^7) - 
 (((7*I)/4)*eta^2*etaBar^6*Pi^7*zeta[9])/y^6 - 
 (7*eta^3*etaBar^5*Pi^6*zeta[9])/y^5 + 
 (((35*I)/2)*eta^4*etaBar^4*Pi^5*zeta[9])/y^4 + 
 (28*eta^5*etaBar^3*Pi^4*zeta[9])/y^3 - ((28*I)*eta^6*etaBar^2*Pi^3*zeta[9])/
  y^2 - (16*eta^7*etaBar*Pi^2*zeta[9])/y - (2*eta^7*s[1, 2]*zeta[9])/etaBar - 
 (etaBar^7*Pi^8*s[1, 2]*zeta[9])/(128*eta*y^8) - 
 (((5*I)/16)*etaBar^6*Pi^7*s[1, 2]*zeta[9])/y^7 - 
 (35*eta*etaBar^5*Pi^6*s[1, 2]*zeta[9])/(8*y^6) + 
 (((91*I)/4)*eta^2*etaBar^4*Pi^5*s[1, 2]*zeta[9])/y^5 + 
 (245*eta^3*etaBar^3*Pi^4*s[1, 2]*zeta[9])/(4*y^4) - 
 ((91*I)*eta^4*etaBar^2*Pi^3*s[1, 2]*zeta[9])/y^3 - 
 (70*eta^5*etaBar*Pi^2*s[1, 2]*zeta[9])/y^2 + 
 ((20*I)*eta^6*Pi*s[1, 2]*zeta[9])/y + (5*etaBar^5*Pi^6*s[1, 2]^2*zeta[9])/
  (32*eta*y^7) + (((45*I)/32)*etaBar^4*Pi^5*s[1, 2]^2*zeta[9])/y^6 + 
 (135*eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[9])/(8*y^5) - 
 (((215*I)/4)*eta^2*etaBar^2*Pi^3*s[1, 2]^2*zeta[9])/y^4 - 
 (135*eta^3*etaBar*Pi^2*s[1, 2]^2*zeta[9])/(2*y^3) + 
 (((45*I)/2)*eta^4*Pi*s[1, 2]^2*zeta[9])/y^2 - 
 (10*eta^5*s[1, 2]^2*zeta[9])/(etaBar*y) - 
 (45*etaBar^3*Pi^4*s[1, 2]^3*zeta[9])/(64*eta*y^6) - 
 (((15*I)/16)*etaBar^2*Pi^3*s[1, 2]^3*zeta[9])/y^5 - 
 (75*eta*etaBar*Pi^2*s[1, 2]^3*zeta[9])/(8*y^4) + 
 (((15*I)/4)*eta^2*Pi*s[1, 2]^3*zeta[9])/y^3 - 
 (45*eta^3*s[1, 2]^3*zeta[9])/(4*etaBar*y^2) + 
 (15*etaBar*Pi^2*s[1, 2]^4*zeta[9])/(32*eta*y^5) - 
 (((15*I)/64)*Pi*s[1, 2]^4*zeta[9])/y^4 - (15*eta*s[1, 2]^4*zeta[9])/
  (8*etaBar*y^3) + (15*s[1, 2]^5*zeta[9])/(128*eta*etaBar*y^4)


==> anc/Y2ptLaurent.txt <==
1/(eta*etaBar) + ((2*I)/45)*etaBar^2*Pi^3*y + ((4*I)/945)*etaBar^4*Pi^5*y + 
 ((2*I)/4725)*etaBar^6*Pi^7*y + ((4*I)/93555)*etaBar^8*Pi^9*y - 
 (4*eta*etaBar*Pi^2*y^2)/45 - (8*eta*etaBar^3*Pi^4*y^2)/945 - 
 (4*eta*etaBar^5*Pi^6*y^2)/4725 - (8*eta*etaBar^7*Pi^8*y^2)/93555 - 
 ((8*I)/45)*eta^2*Pi*y^3 - ((16*I)/945)*eta^2*etaBar^2*Pi^3*y^3 - 
 ((8*I)/4725)*eta^2*etaBar^4*Pi^5*y^3 - ((16*I)/93555)*eta^2*etaBar^6*Pi^7*
  y^3 + (32*eta^3*etaBar*Pi^2*y^4)/945 + (16*eta^3*etaBar^3*Pi^4*y^4)/4725 + 
 (32*eta^3*etaBar^5*Pi^6*y^4)/93555 + ((64*I)/945)*eta^4*Pi*y^5 + 
 ((32*I)/4725)*eta^4*etaBar^2*Pi^3*y^5 + ((64*I)/93555)*eta^4*etaBar^4*Pi^5*
  y^5 - (64*eta^5*etaBar*Pi^2*y^6)/4725 - (128*eta^5*etaBar^3*Pi^4*y^6)/
  93555 - ((128*I)/4725)*eta^6*Pi*y^7 - ((256*I)/93555)*eta^6*etaBar^2*Pi^3*
  y^7 + (512*eta^7*etaBar*Pi^2*y^8)/93555 + ((1024*I)/93555)*eta^8*Pi*y^9 - 
 ((2*I)*Pi)/s[1, 2] - (etaBar*Pi^2*y*s[1, 2])/(45*eta) - 
 (2*etaBar^3*Pi^4*y*s[1, 2])/(945*eta) - (etaBar^5*Pi^6*y*s[1, 2])/
  (4725*eta) - (2*etaBar^7*Pi^8*y*s[1, 2])/(93555*eta) - 
 (I/45)*Pi*y^2*s[1, 2] + ((2*I)/945)*etaBar^2*Pi^3*y^2*s[1, 2] + 
 ((2*I)/14175)*etaBar^4*Pi^5*y^2*s[1, 2] + ((2*I)/155925)*etaBar^6*Pi^7*y^2*
  s[1, 2] + (4*eta*y^3*s[1, 2])/(45*etaBar) - (8*eta*etaBar*Pi^2*y^3*s[1, 2])/
  945 - (8*eta*etaBar^3*Pi^4*y^3*s[1, 2])/14175 - 
 (8*eta*etaBar^5*Pi^6*y^3*s[1, 2])/155925 - ((8*I)/945)*eta^2*Pi*y^4*
  s[1, 2] + ((8*I)/467775)*eta^2*etaBar^4*Pi^5*y^4*s[1, 2] - 
 (32*eta^3*y^5*s[1, 2])/(945*etaBar) + (32*eta^3*etaBar*Pi^2*y^5*s[1, 2])/
  14175 + (64*eta^3*etaBar^3*Pi^4*y^5*s[1, 2])/467775 + 
 ((32*I)/14175)*eta^4*Pi*y^6*s[1, 2] - ((32*I)/467775)*eta^4*etaBar^2*Pi^3*
  y^6*s[1, 2] + (64*eta^5*y^7*s[1, 2])/(4725*etaBar) - 
 (128*eta^5*etaBar*Pi^2*y^7*s[1, 2])/155925 - ((128*I)/155925)*eta^6*Pi*y^8*
  s[1, 2] - (512*eta^7*y^9*s[1, 2])/(93555*etaBar) + 
 (y^2*s[1, 2]^2)/(90*eta*etaBar) - (etaBar*Pi^2*y^2*s[1, 2]^2)/(945*eta) - 
 (etaBar^3*Pi^4*y^2*s[1, 2]^2)/(14175*eta) - (etaBar^5*Pi^6*y^2*s[1, 2]^2)/
  (155925*eta) - ((2*I)/2835)*Pi*y^3*s[1, 2]^2 + 
 (I/2835)*etaBar^2*Pi^3*y^3*s[1, 2]^2 + ((2*I)/66825)*etaBar^4*Pi^5*y^3*
  s[1, 2]^2 + (4*eta*y^4*s[1, 2]^2)/(945*etaBar) - 
 (2*eta*etaBar*Pi^2*y^4*s[1, 2]^2)/945 - (4*eta*etaBar^3*Pi^4*y^4*s[1, 2]^2)/
  22275 - ((4*I)/2835)*eta^2*Pi*y^5*s[1, 2]^2 - 
 ((8*I)/93555)*eta^2*etaBar^2*Pi^3*y^5*s[1, 2]^2 - 
 (16*eta^3*y^6*s[1, 2]^2)/(14175*etaBar) + 
 (16*eta^3*etaBar*Pi^2*y^6*s[1, 2]^2)/22275 + ((32*I)/66825)*eta^4*Pi*y^7*
  s[1, 2]^2 + (64*eta^5*y^8*s[1, 2]^2)/(155925*etaBar) + 
 (y^3*s[1, 2]^3)/(2835*eta*etaBar) - (etaBar*Pi^2*y^3*s[1, 2]^3)/(5670*eta) - 
 (etaBar^3*Pi^4*y^3*s[1, 2]^3)/(66825*eta) - (I/11340)*Pi*y^4*s[1, 2]^3 + 
 (I/56133)*etaBar^2*Pi^3*y^4*s[1, 2]^3 + (2*eta*y^5*s[1, 2]^3)/
  (2835*etaBar) - (8*eta*etaBar*Pi^2*y^5*s[1, 2]^3)/56133 - 
 ((4*I)/56133)*eta^2*Pi*y^6*s[1, 2]^3 - (16*eta^3*y^7*s[1, 2]^3)/
  (66825*etaBar) + (y^4*s[1, 2]^4)/(22680*eta*etaBar) - 
 (etaBar*Pi^2*y^4*s[1, 2]^4)/(112266*eta) - (I/280665)*Pi*y^5*s[1, 2]^4 + 
 (2*eta*y^6*s[1, 2]^4)/(56133*etaBar) + (y^5*s[1, 2]^5)/(561330*eta*etaBar) + 
 (4*I)*eta^2*Pi*zeta[3] - (I*etaBar^2*Pi^3*zeta[3])/y^2 - 
 (4*eta*etaBar*Pi^2*zeta[3])/y - (2*eta*s[1, 2]*zeta[3])/etaBar + 
 (2*eta*etaBar^3*Pi^4*s[1, 2]*zeta[3])/45 + 
 (4*eta*etaBar^5*Pi^6*s[1, 2]*zeta[3])/945 + (etaBar*Pi^2*s[1, 2]*zeta[3])/
  (2*eta*y^2) - (I*Pi*s[1, 2]*zeta[3])/y + 
 ((I/45)*etaBar^4*Pi^5*s[1, 2]*zeta[3])/y + 
 (((2*I)/945)*etaBar^6*Pi^7*s[1, 2]*zeta[3])/y - 
 (8*eta^3*etaBar*Pi^2*y^2*s[1, 2]*zeta[3])/45 + 
 ((16*I)/45)*eta^4*Pi*y^3*s[1, 2]*zeta[3] + 
 (64*eta^5*etaBar*Pi^2*y^4*s[1, 2]*zeta[3])/945 - 
 ((128*I)/945)*eta^6*Pi*y^5*s[1, 2]*zeta[3] - (I/3)*Pi*s[1, 2]^2*zeta[3] + 
 (I/18)*etaBar^2*Pi^3*s[1, 2]^2*zeta[3] + (I/135)*etaBar^4*Pi^5*s[1, 2]^2*
  zeta[3] + (s[1, 2]^2*zeta[3])/(2*eta*etaBar*y) - 
 (etaBar^3*Pi^4*s[1, 2]^2*zeta[3])/(90*eta*y) - 
 (etaBar^5*Pi^6*s[1, 2]^2*zeta[3])/(945*eta*y) - 
 ((2*I)/9)*eta^2*Pi*y^2*s[1, 2]^2*zeta[3] - (8*eta^3*y^3*s[1, 2]^2*zeta[3])/
  (45*etaBar) + ((16*I)/135)*eta^4*Pi*y^4*s[1, 2]^2*zeta[3] + 
 (64*eta^5*y^5*s[1, 2]^2*zeta[3])/(945*etaBar) + 
 (s[1, 2]^3*zeta[3])/(6*eta*etaBar) - (etaBar*Pi^2*s[1, 2]^3*zeta[3])/
  (36*eta) - (etaBar^3*Pi^4*s[1, 2]^3*zeta[3])/(270*eta) - 
 (I/18)*Pi*y*s[1, 2]^3*zeta[3] + (I/81)*etaBar^2*Pi^3*y*s[1, 2]^3*zeta[3] + 
 (eta*y^2*s[1, 2]^3*zeta[3])/(9*etaBar) - 
 (2*eta*etaBar*Pi^2*y^2*s[1, 2]^3*zeta[3])/81 - 
 ((4*I)/81)*eta^2*Pi*y^3*s[1, 2]^3*zeta[3] - (8*eta^3*y^4*s[1, 2]^3*zeta[3])/
  (135*etaBar) + (y*s[1, 2]^4*zeta[3])/(36*eta*etaBar) - 
 (etaBar*Pi^2*y*s[1, 2]^4*zeta[3])/(162*eta) - 
 (I/162)*Pi*y^2*s[1, 2]^4*zeta[3] + (2*eta*y^3*s[1, 2]^4*zeta[3])/
  (81*etaBar) + (y^2*s[1, 2]^5*zeta[3])/(324*eta*etaBar) - 
 (4*I)*eta^4*Pi*s[1, 2]*zeta[3]^2 - ((I/4)*etaBar^4*Pi^5*s[1, 2]*zeta[3]^2)/
  y^4 - (2*eta*etaBar^3*Pi^4*s[1, 2]*zeta[3]^2)/y^3 + 
 ((6*I)*eta^2*etaBar^2*Pi^3*s[1, 2]*zeta[3]^2)/y^2 + 
 (8*eta^3*etaBar*Pi^2*s[1, 2]*zeta[3]^2)/y + (2*eta^3*s[1, 2]^2*zeta[3]^2)/
  etaBar + (etaBar^3*Pi^4*s[1, 2]^2*zeta[3]^2)/(8*eta*y^4) + 
 ((I/2)*etaBar^2*Pi^3*s[1, 2]^2*zeta[3]^2)/y^3 + 
 (3*eta*etaBar*Pi^2*s[1, 2]^2*zeta[3]^2)/y^2 - 
 ((2*I)*eta^2*Pi*s[1, 2]^2*zeta[3]^2)/y + ((2*I)/3)*eta^2*Pi*s[1, 2]^3*
  zeta[3]^2 - (etaBar*Pi^2*s[1, 2]^3*zeta[3]^2)/(4*eta*y^3) + 
 ((I/4)*Pi*s[1, 2]^3*zeta[3]^2)/y^2 - 
 ((I/6)*etaBar^2*Pi^3*s[1, 2]^3*zeta[3]^2)/y^2 + 
 (eta*s[1, 2]^3*zeta[3]^2)/(etaBar*y) - 
 (2*eta*etaBar*Pi^2*s[1, 2]^3*zeta[3]^2)/(3*y) - 
 (eta*s[1, 2]^4*zeta[3]^2)/(3*etaBar) - (s[1, 2]^4*zeta[3]^2)/
  (8*eta*etaBar*y^2) + (etaBar*Pi^2*s[1, 2]^4*zeta[3]^2)/(12*eta*y^2) - 
 ((I/6)*Pi*s[1, 2]^4*zeta[3]^2)/y + (s[1, 2]^5*zeta[3]^2)/(12*eta*etaBar*y) + 
 (4*I)*eta^4*Pi*zeta[5] + ((I/4)*etaBar^4*Pi^5*zeta[5])/y^4 + 
 (2*eta*etaBar^3*Pi^4*zeta[5])/y^3 - ((6*I)*eta^2*etaBar^2*Pi^3*zeta[5])/
  y^2 - (8*eta^3*etaBar*Pi^2*zeta[5])/y - (2*eta^3*s[1, 2]*zeta[5])/etaBar + 
 (4*eta^3*etaBar^3*Pi^4*s[1, 2]*zeta[5])/45 - (etaBar^3*Pi^4*s[1, 2]*zeta[5])/
  (8*eta*y^4) - ((I/2)*etaBar^2*Pi^3*s[1, 2]*zeta[5])/y^3 - 
 ((I/180)*etaBar^6*Pi^7*s[1, 2]*zeta[5])/y^3 - 
 (3*eta*etaBar*Pi^2*s[1, 2]*zeta[5])/y^2 - 
 (eta*etaBar^5*Pi^6*s[1, 2]*zeta[5])/(30*y^2) + 
 ((2*I)*eta^2*Pi*s[1, 2]*zeta[5])/y + 
 ((I/15)*eta^2*etaBar^4*Pi^5*s[1, 2]*zeta[5])/y - 
 ((4*I)/15)*eta^4*etaBar^2*Pi^3*y*s[1, 2]*zeta[5] - 
 (8*eta^5*etaBar*Pi^2*y^2*s[1, 2]*zeta[5])/15 + 
 ((16*I)/45)*eta^6*Pi*y^3*s[1, 2]*zeta[5] + ((10*I)/3)*eta^2*Pi*s[1, 2]^2*
  zeta[5] + (I/9)*eta^2*etaBar^2*Pi^3*s[1, 2]^2*zeta[5] + 
 (etaBar*Pi^2*s[1, 2]^2*zeta[5])/(4*eta*y^3) + 
 (etaBar^5*Pi^6*s[1, 2]^2*zeta[5])/(360*eta*y^3) - 
 ((I/4)*Pi*s[1, 2]^2*zeta[5])/y^2 - 
 (((5*I)/6)*etaBar^2*Pi^3*s[1, 2]^2*zeta[5])/y^2 - 
 ((I/120)*etaBar^4*Pi^5*s[1, 2]^2*zeta[5])/y^2 - 
 (eta*s[1, 2]^2*zeta[5])/(etaBar*y) - (10*eta*etaBar*Pi^2*s[1, 2]^2*zeta[5])/
  (3*y) - (eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[5])/(30*y) + 
 (2*eta^3*etaBar*Pi^2*y*s[1, 2]^2*zeta[5])/15 - 
 ((2*I)/15)*eta^4*Pi*y^2*s[1, 2]^2*zeta[5] - (8*eta^5*y^3*s[1, 2]^2*zeta[5])/
  (45*etaBar) - (5*eta*s[1, 2]^3*zeta[5])/(3*etaBar) + 
 (s[1, 2]^3*zeta[5])/(8*eta*etaBar*y^2) + (5*etaBar*Pi^2*s[1, 2]^3*zeta[5])/
  (12*eta*y^2) + (etaBar^3*Pi^4*s[1, 2]^3*zeta[5])/(240*eta*y^2) - 
 (((5*I)/6)*Pi*s[1, 2]^3*zeta[5])/y + (eta^3*y^2*s[1, 2]^3*zeta[5])/
  (15*etaBar) - ((19*I)/72)*Pi*s[1, 2]^4*zeta[5] + 
 (5*s[1, 2]^4*zeta[5])/(12*eta*etaBar*y) + (19*s[1, 2]^5*zeta[5])/
  (144*eta*etaBar) - (8*I)*eta^6*Pi*s[1, 2]*zeta[3]*zeta[5] + 
 ((I/8)*etaBar^6*Pi^7*s[1, 2]*zeta[3]*zeta[5])/y^6 + 
 (3*eta*etaBar^5*Pi^6*s[1, 2]*zeta[3]*zeta[5])/(2*y^5) - 
 (((15*I)/2)*eta^2*etaBar^4*Pi^5*s[1, 2]*zeta[3]*zeta[5])/y^4 - 
 (20*eta^3*etaBar^3*Pi^4*s[1, 2]*zeta[3]*zeta[5])/y^3 + 
 ((30*I)*eta^4*etaBar^2*Pi^3*s[1, 2]*zeta[3]*zeta[5])/y^2 + 
 (24*eta^5*etaBar*Pi^2*s[1, 2]*zeta[3]*zeta[5])/y + 
 (4*eta^5*s[1, 2]^2*zeta[3]*zeta[5])/etaBar - 
 (etaBar^5*Pi^6*s[1, 2]^2*zeta[3]*zeta[5])/(16*eta*y^6) - 
 (((9*I)/8)*etaBar^4*Pi^5*s[1, 2]^2*zeta[3]*zeta[5])/y^5 - 
 (45*eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[3]*zeta[5])/(4*y^4) + 
 ((35*I)*eta^2*etaBar^2*Pi^3*s[1, 2]^2*zeta[3]*zeta[5])/y^3 + 
 (45*eta^3*etaBar*Pi^2*s[1, 2]^2*zeta[3]*zeta[5])/y^2 - 
 ((18*I)*eta^4*Pi*s[1, 2]^2*zeta[3]*zeta[5])/y + 
 (9*etaBar^3*Pi^4*s[1, 2]^3*zeta[3]*zeta[5])/(16*eta*y^5) + 
 (((9*I)/8)*etaBar^2*Pi^3*s[1, 2]^3*zeta[3]*zeta[5])/y^4 + 
 (9*eta*etaBar*Pi^2*s[1, 2]^3*zeta[3]*zeta[5])/y^3 - 
 (((9*I)/2)*eta^2*Pi*s[1, 2]^3*zeta[3]*zeta[5])/y^2 + 
 (9*eta^3*s[1, 2]^3*zeta[3]*zeta[5])/(etaBar*y) - 
 (9*etaBar*Pi^2*s[1, 2]^4*zeta[3]*zeta[5])/(16*eta*y^4) + 
 (((3*I)/8)*Pi*s[1, 2]^4*zeta[3]*zeta[5])/y^3 + 
 (9*eta*s[1, 2]^4*zeta[3]*zeta[5])/(4*etaBar*y^2) - 
 (3*s[1, 2]^5*zeta[3]*zeta[5])/(16*eta*etaBar*y^3) + (4*I)*eta^6*Pi*zeta[7] - 
 ((I/16)*etaBar^6*Pi^7*zeta[7])/y^6 - (3*eta*etaBar^5*Pi^6*zeta[7])/(4*y^5) + 
 (((15*I)/4)*eta^2*etaBar^4*Pi^5*zeta[7])/y^4 + 
 (10*eta^3*etaBar^3*Pi^4*zeta[7])/y^3 - ((15*I)*eta^4*etaBar^2*Pi^3*zeta[7])/
  y^2 - (12*eta^5*etaBar*Pi^2*zeta[7])/y - (2*eta^5*s[1, 2]*zeta[7])/etaBar + 
 (etaBar^5*Pi^6*s[1, 2]*zeta[7])/(32*eta*y^6) + 
 (((9*I)/16)*etaBar^4*Pi^5*s[1, 2]*zeta[7])/y^5 + 
 (45*eta*etaBar^3*Pi^4*s[1, 2]*zeta[7])/(8*y^4) - 
 (((35*I)/2)*eta^2*etaBar^2*Pi^3*s[1, 2]*zeta[7])/y^3 - 
 (45*eta^3*etaBar*Pi^2*s[1, 2]*zeta[7])/(2*y^2) + 
 ((9*I)*eta^4*Pi*s[1, 2]*zeta[7])/y + (7*I)*eta^4*Pi*s[1, 2]^2*zeta[7] - 
 (9*etaBar^3*Pi^4*s[1, 2]^2*zeta[7])/(32*eta*y^5) - 
 (((9*I)/16)*etaBar^2*Pi^3*s[1, 2]^2*zeta[7])/y^4 + 
 (((7*I)/16)*etaBar^4*Pi^5*s[1, 2]^2*zeta[7])/y^4 - 
 (9*eta*etaBar*Pi^2*s[1, 2]^2*zeta[7])/(2*y^3) + 
 (7*eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[7])/(2*y^3) + 
 (((9*I)/4)*eta^2*Pi*s[1, 2]^2*zeta[7])/y^2 - 
 (((21*I)/2)*eta^2*etaBar^2*Pi^3*s[1, 2]^2*zeta[7])/y^2 - 
 (9*eta^3*s[1, 2]^2*zeta[7])/(2*etaBar*y) - 
 (14*eta^3*etaBar*Pi^2*s[1, 2]^2*zeta[7])/y - (7*eta^3*s[1, 2]^3*zeta[7])/
  (2*etaBar) + (9*etaBar*Pi^2*s[1, 2]^3*zeta[7])/(32*eta*y^4) - 
 (7*etaBar^3*Pi^4*s[1, 2]^3*zeta[7])/(32*eta*y^4) - 
 (((3*I)/16)*Pi*s[1, 2]^3*zeta[7])/y^3 - 
 (((7*I)/8)*etaBar^2*Pi^3*s[1, 2]^3*zeta[7])/y^3 - 
 (9*eta*s[1, 2]^3*zeta[7])/(8*etaBar*y^2) - 
 (21*eta*etaBar*Pi^2*s[1, 2]^3*zeta[7])/(4*y^2) + 
 (((7*I)/2)*eta^2*Pi*s[1, 2]^3*zeta[7])/y + (3*s[1, 2]^4*zeta[7])/
  (32*eta*etaBar*y^3) + (7*etaBar*Pi^2*s[1, 2]^4*zeta[7])/(16*eta*y^3) - 
 (((7*I)/16)*Pi*s[1, 2]^4*zeta[7])/y^2 - (7*eta*s[1, 2]^4*zeta[7])/
  (4*etaBar*y) + (7*s[1, 2]^5*zeta[7])/(32*eta*etaBar*y^2) + 
 (4*I)*eta^8*Pi*zeta[9] + ((I/64)*etaBar^8*Pi^9*zeta[9])/y^8 + 
 (eta*etaBar^7*Pi^8*zeta[9])/(4*y^7) - 
 (((7*I)/4)*eta^2*etaBar^6*Pi^7*zeta[9])/y^6 - 
 (7*eta^3*etaBar^5*Pi^6*zeta[9])/y^5 + 
 (((35*I)/2)*eta^4*etaBar^4*Pi^5*zeta[9])/y^4 + 
 (28*eta^5*etaBar^3*Pi^4*zeta[9])/y^3 - ((28*I)*eta^6*etaBar^2*Pi^3*zeta[9])/
  y^2 - (16*eta^7*etaBar*Pi^2*zeta[9])/y - (2*eta^7*s[1, 2]*zeta[9])/etaBar - 
 (etaBar^7*Pi^8*s[1, 2]*zeta[9])/(128*eta*y^8) - 
 (((5*I)/16)*etaBar^6*Pi^7*s[1, 2]*zeta[9])/y^7 - 
 (35*eta*etaBar^5*Pi^6*s[1, 2]*zeta[9])/(8*y^6) + 
 (((91*I)/4)*eta^2*etaBar^4*Pi^5*s[1, 2]*zeta[9])/y^5 + 
 (245*eta^3*etaBar^3*Pi^4*s[1, 2]*zeta[9])/(4*y^4) - 
 ((91*I)*eta^4*etaBar^2*Pi^3*s[1, 2]*zeta[9])/y^3 - 
 (70*eta^5*etaBar*Pi^2*s[1, 2]*zeta[9])/y^2 + 
 ((20*I)*eta^6*Pi*s[1, 2]*zeta[9])/y + (5*etaBar^5*Pi^6*s[1, 2]^2*zeta[9])/
  (32*eta*y^7) + (((45*I)/32)*etaBar^4*Pi^5*s[1, 2]^2*zeta[9])/y^6 + 
 (135*eta*etaBar^3*Pi^4*s[1, 2]^2*zeta[9])/(8*y^5) - 
 (((215*I)/4)*eta^2*etaBar^2*Pi^3*s[1, 2]^2*zeta[9])/y^4 - 
 (135*eta^3*etaBar*Pi^2*s[1, 2]^2*zeta[9])/(2*y^3) + 
 (((45*I)/2)*eta^4*Pi*s[1, 2]^2*zeta[9])/y^2 - 
 (10*eta^5*s[1, 2]^2*zeta[9])/(etaBar*y) - 
 (45*etaBar^3*Pi^4*s[1, 2]^3*zeta[9])/(64*eta*y^6) - 
 (((15*I)/16)*etaBar^2*Pi^3*s[1, 2]^3*zeta[9])/y^5 - 
 (75*eta*etaBar*Pi^2*s[1, 2]^3*zeta[9])/(8*y^4) + 
 (((15*I)/4)*eta^2*Pi*s[1, 2]^3*zeta[9])/y^3 - 
 (45*eta^3*s[1, 2]^3*zeta[9])/(4*etaBar*y^2) + 
 (15*etaBar*Pi^2*s[1, 2]^4*zeta[9])/(32*eta*y^5) - 
 (((15*I)/64)*Pi*s[1, 2]^4*zeta[9])/y^4 - (15*eta*s[1, 2]^4*zeta[9])/
  (8*etaBar*y^3) + (15*s[1, 2]^5*zeta[9])/(128*eta*etaBar*y^4)


==> anc/Yhat2ptInf.txt <==
1/(eta*etaBar) - ((2*I)*Pi)/s[1, 2] + (4*I)*eta^2*Pi*zeta[3] - 
 (2*eta*s[1, 2]*zeta[3])/etaBar - (I/3)*Pi*s[1, 2]^2*zeta[3] + 
 ((2*I)/15)*etaBar^2*Pi^3*s[1, 2]^2*zeta[3] + 
 ((4*I)/189)*etaBar^4*Pi^5*s[1, 2]^2*zeta[3] + 
 (s[1, 2]^3*zeta[3])/(6*eta*etaBar) - (etaBar*Pi^2*s[1, 2]^3*zeta[3])/
  (15*eta) - (2*etaBar^3*Pi^4*s[1, 2]^3*zeta[3])/(189*eta) - 
 (4*I)*eta^4*Pi*s[1, 2]*zeta[3]^2 + (2*eta^3*s[1, 2]^2*zeta[3]^2)/etaBar + 
 ((2*I)/3)*eta^2*Pi*s[1, 2]^3*zeta[3]^2 - (eta*s[1, 2]^4*zeta[3]^2)/
  (3*etaBar) + (4*I)*eta^4*Pi*zeta[5] - (2*eta^3*s[1, 2]*zeta[5])/etaBar + 
 ((10*I)/3)*eta^2*Pi*s[1, 2]^2*zeta[5] + ((4*I)/15)*eta^2*etaBar^2*Pi^3*
  s[1, 2]^2*zeta[5] - (5*eta*s[1, 2]^3*zeta[5])/(3*etaBar) + 
 (2*eta*etaBar*Pi^2*s[1, 2]^3*zeta[5])/15 - ((43*I)/180)*Pi*s[1, 2]^4*
  zeta[5] + (43*s[1, 2]^5*zeta[5])/(360*eta*etaBar) - 
 (8*I)*eta^6*Pi*s[1, 2]*zeta[3]*zeta[5] + (4*eta^5*s[1, 2]^2*zeta[3]*zeta[5])/
  etaBar + (4*I)*eta^6*Pi*zeta[7] - (2*eta^5*s[1, 2]*zeta[7])/etaBar + 
 (7*I)*eta^4*Pi*s[1, 2]^2*zeta[7] - (7*eta^3*s[1, 2]^3*zeta[7])/(2*etaBar) + 
 (4*I)*eta^8*Pi*zeta[9] - (2*eta^7*s[1, 2]*zeta[9])/etaBar


==> anc/Yhat3ptInf.txt <==
{1/(eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  ((2*I)*Pi)/(eta[3]*etaBar[3]*s[1, 2]) - 
  ((2*I)*Pi)/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) - 
  (4*Pi^2)/(s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (4*Pi^2)/(s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  ((4*I)*Pi*eta[2, 3]^2*zeta[3])/(eta[3]*etaBar[3]) + 
  ((4*I)*Pi*eta[3]^2*zeta[3])/(eta[2, 3]*etaBar[2, 3]) + 
  (8*Pi^2*eta[3]^2*zeta[3])/s[1, 2] - (2*eta[2, 3]*s[1, 2]*zeta[3])/
   (eta[3]*etaBar[3]*etaBar[2, 3]) - ((I/3)*Pi*s[1, 2]^2*zeta[3])/
   (eta[3]*etaBar[3]) + (((2*I)/15)*Pi^3*etaBar[2, 3]^2*s[1, 2]^2*zeta[3])/
   (eta[3]*etaBar[3]) + (((4*I)/189)*Pi^5*etaBar[2, 3]^4*s[1, 2]^2*zeta[3])/
   (eta[3]*etaBar[3]) + (s[1, 2]^3*zeta[3])/(6*eta[3]*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (Pi^2*etaBar[2, 3]*s[1, 2]^3*zeta[3])/
   (15*eta[3]*eta[2, 3]*etaBar[3]) - 
  (2*Pi^4*etaBar[2, 3]^3*s[1, 2]^3*zeta[3])/(189*eta[3]*eta[2, 3]*
    etaBar[3]) - (2*Pi^2*eta[3]*s[1, 3]*zeta[3])/eta[2, 3] - 
  (2*Pi^2*eta[2, 3]*s[1, 3]*zeta[3])/eta[3] - 
  (2*Pi^4*eta[3]*etaBar[3]^2*s[1, 3]*zeta[3])/(15*eta[2, 3]) - 
  (2*Pi^4*eta[2, 3]*etaBar[3]^2*s[1, 3]*zeta[3])/(15*eta[3]) - 
  (4*Pi^6*eta[3]*etaBar[3]^4*s[1, 3]*zeta[3])/(189*eta[2, 3]) - 
  (4*Pi^6*eta[2, 3]*etaBar[3]^4*s[1, 3]*zeta[3])/(315*eta[3]) + 
  (2*s[1, 3]*zeta[3])/(etaBar[3]*etaBar[2, 3]) - 
  (2*Pi^2*etaBar[3]*s[1, 3]*zeta[3])/etaBar[2, 3] - 
  (2*Pi^4*etaBar[3]^3*s[1, 3]*zeta[3])/(15*etaBar[2, 3]) - 
  (4*Pi^6*etaBar[3]^5*s[1, 3]*zeta[3])/(315*etaBar[2, 3]) - 
  (2*Pi^2*etaBar[2, 3]*s[1, 3]*zeta[3])/etaBar[3] + 
  (8*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[3])/5 + 
  (2*Pi^4*eta[3]*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[3])/(15*eta[2, 3]) + 
  (2*Pi^4*eta[2, 3]*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[3])/(15*eta[3]) + 
  (16*Pi^6*etaBar[3]^3*etaBar[2, 3]*s[1, 3]*zeta[3])/105 + 
  (8*Pi^6*eta[3]*etaBar[3]^3*etaBar[2, 3]*s[1, 3]*zeta[3])/(189*eta[2, 3]) + 
  (4*Pi^6*eta[2, 3]*etaBar[3]^3*etaBar[2, 3]*s[1, 3]*zeta[3])/(189*eta[3]) - 
  (2*Pi^4*eta[3]*etaBar[2, 3]^2*s[1, 3]*zeta[3])/(15*eta[2, 3]) - 
  (2*Pi^4*eta[2, 3]*etaBar[2, 3]^2*s[1, 3]*zeta[3])/(15*eta[3]) - 
  (16*Pi^6*etaBar[3]^2*etaBar[2, 3]^2*s[1, 3]*zeta[3])/189 - 
  (8*Pi^6*eta[3]*etaBar[3]^2*etaBar[2, 3]^2*s[1, 3]*zeta[3])/
   (189*eta[2, 3]) - (8*Pi^6*eta[2, 3]*etaBar[3]^2*etaBar[2, 3]^2*s[1, 3]*
    zeta[3])/(189*eta[3]) - (2*Pi^4*etaBar[2, 3]^3*s[1, 3]*zeta[3])/
   (15*etaBar[3]) + (16*Pi^6*etaBar[3]*etaBar[2, 3]^3*s[1, 3]*zeta[3])/105 + 
  (4*Pi^6*eta[3]*etaBar[3]*etaBar[2, 3]^3*s[1, 3]*zeta[3])/(189*eta[2, 3]) + 
  (8*Pi^6*eta[2, 3]*etaBar[3]*etaBar[2, 3]^3*s[1, 3]*zeta[3])/(189*eta[3]) - 
  (4*Pi^6*eta[3]*etaBar[2, 3]^4*s[1, 3]*zeta[3])/(315*eta[2, 3]) - 
  (4*Pi^6*eta[2, 3]*etaBar[2, 3]^4*s[1, 3]*zeta[3])/(189*eta[3]) - 
  (4*Pi^6*etaBar[2, 3]^5*s[1, 3]*zeta[3])/(315*etaBar[3]) + 
  ((4*I)*Pi*eta[3]*s[1, 3]*zeta[3])/(etaBar[3]*s[1, 2]) - 
  (I*Pi*s[1, 2]*s[1, 3]*zeta[3])/(eta[2, 3]*etaBar[3]) + 
  ((I/5)*Pi^3*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3])/eta[3] + 
  (((7*I)/15)*Pi^3*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3])/eta[2, 3] + 
  (((26*I)/945)*Pi^5*etaBar[3]^3*s[1, 2]*s[1, 3]*zeta[3])/eta[3] + 
  (((61*I)/945)*Pi^5*etaBar[3]^3*s[1, 2]*s[1, 3]*zeta[3])/eta[2, 3] - 
  (I*Pi*s[1, 2]*s[1, 3]*zeta[3])/(eta[3]*etaBar[2, 3]) - 
  (I*Pi*s[1, 2]*s[1, 3]*zeta[3])/(eta[2, 3]*etaBar[2, 3]) - 
  ((I/15)*Pi^3*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[3])/(eta[3]*etaBar[2, 3]) - 
  (((2*I)/15)*Pi^3*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]) - (((2*I)/315)*Pi^5*etaBar[3]^4*s[1, 2]*s[1, 3]*
    zeta[3])/(eta[3]*etaBar[2, 3]) - 
  (((4*I)/189)*Pi^5*etaBar[3]^4*s[1, 2]*s[1, 3]*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]) + (((4*I)/15)*Pi^3*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[3])/eta[3] + ((I/3)*Pi^3*etaBar[2, 3]*s[1, 2]*s[1, 3]*zeta[3])/
   eta[2, 3] - ((I/315)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[3])/eta[3] + (((11*I)/315)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 2]*
    s[1, 3]*zeta[3])/eta[2, 3] - ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*
    zeta[3])/(eta[2, 3]*etaBar[3]) - 
  (((47*I)/945)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3])/
   eta[3] - (((32*I)/945)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*
    zeta[3])/eta[2, 3] + (((2*I)/21)*Pi^5*etaBar[2, 3]^3*s[1, 2]*s[1, 3]*
    zeta[3])/eta[3] + (((46*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 2]*s[1, 3]*
    zeta[3])/eta[2, 3] - (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 2]*s[1, 3]*
    zeta[3])/(eta[2, 3]*etaBar[3]) + (Pi^2*s[1, 2]^2*s[1, 3]*zeta[3])/
   (15*eta[3]*eta[2, 3]) + (2*Pi^4*etaBar[3]^2*s[1, 2]^2*s[1, 3]*zeta[3])/
   (189*eta[3]*eta[2, 3]) - (Pi^2*etaBar[3]*s[1, 2]^2*s[1, 3]*zeta[3])/
   (30*eta[3]*eta[2, 3]*etaBar[2, 3]) - 
  (Pi^4*etaBar[3]^3*s[1, 2]^2*s[1, 3]*zeta[3])/(315*eta[3]*eta[2, 3]*
    etaBar[2, 3]) + (17*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*
    zeta[3])/(1890*eta[3]*eta[2, 3]) - 
  (Pi^4*etaBar[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3])/(63*eta[3]*eta[2, 3]) - 
  (I*Pi*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[3]) + 
  (((7*I)/15)*Pi^3*etaBar[3]*s[1, 3]^2*zeta[3])/eta[2, 3] + 
  (((4*I)/945)*Pi^5*etaBar[3]^3*s[1, 3]^2*zeta[3])/eta[3] + 
  (((61*I)/945)*Pi^5*etaBar[3]^3*s[1, 3]^2*zeta[3])/eta[2, 3] - 
  (I*Pi*s[1, 3]^2*zeta[3])/(eta[3]*etaBar[2, 3]) - 
  ((I/15)*Pi^3*etaBar[3]^2*s[1, 3]^2*zeta[3])/(eta[3]*etaBar[2, 3]) - 
  (((2*I)/315)*Pi^5*etaBar[3]^4*s[1, 3]^2*zeta[3])/(eta[3]*etaBar[2, 3]) + 
  (((7*I)/15)*Pi^3*etaBar[2, 3]*s[1, 3]^2*zeta[3])/eta[3] + 
  (((41*I)/945)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3])/eta[3] - 
  (((8*I)/189)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3])/eta[2, 3] - 
  ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[3]) - 
  (((8*I)/189)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/eta[3] + 
  (((41*I)/945)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/eta[2, 3] + 
  (((61*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 3]^2*zeta[3])/eta[3] + 
  (((4*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 3]^2*zeta[3])/eta[2, 3] - 
  (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[3]) + 
  (4*Pi^4*etaBar[3]^2*s[1, 3]^2*zeta[3])/(15*s[1, 2]) + 
  (8*Pi^6*etaBar[3]^4*s[1, 3]^2*zeta[3])/(189*s[1, 2]) - 
  (Pi^2*s[1, 2]*s[1, 3]^2*zeta[3])/(30*eta[3]*eta[2, 3]) - 
  (Pi^4*etaBar[3]^2*s[1, 2]*s[1, 3]^2*zeta[3])/(945*eta[3]*eta[2, 3]) - 
  (Pi^2*etaBar[3]*s[1, 2]*s[1, 3]^2*zeta[3])/(30*eta[3]*eta[2, 3]*
    etaBar[2, 3]) - (Pi^4*etaBar[3]^3*s[1, 2]*s[1, 3]^2*zeta[3])/
   (315*eta[3]*eta[2, 3]*etaBar[2, 3]) + 
  (13*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3])/
   (630*eta[3]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3])/
   (1890*eta[3]*eta[2, 3]) + (Pi^2*s[1, 3]^3*zeta[3])/(15*eta[3]*eta[2, 3]) + 
  (2*Pi^4*etaBar[3]^2*s[1, 3]^3*zeta[3])/(189*eta[3]*eta[2, 3]) + 
  (s[1, 3]^3*zeta[3])/(6*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]^3*zeta[3])/(189*eta[3]*eta[2, 3]) + 
  (2*Pi^4*etaBar[2, 3]^2*s[1, 3]^3*zeta[3])/(189*eta[3]*eta[2, 3]) - 
  ((I/3)*Pi*s[1, 3]^3*zeta[3])/(eta[3]*etaBar[3]*s[1, 2]) + 
  (((2*I)/15)*Pi^3*etaBar[3]*s[1, 3]^3*zeta[3])/(eta[3]*s[1, 2]) + 
  (((4*I)/189)*Pi^5*etaBar[3]^3*s[1, 3]^3*zeta[3])/(eta[3]*s[1, 2]) + 
  (8*Pi^2*eta[2, 3]^2*zeta[3])/s[2, 3] + ((4*I)*Pi*eta[2, 3]*s[1, 2]*zeta[3])/
   (etaBar[2, 3]*s[2, 3]) + (4*Pi^4*etaBar[2, 3]^2*s[1, 2]^2*zeta[3])/
   (15*s[2, 3]) + (8*Pi^6*etaBar[2, 3]^4*s[1, 2]^2*zeta[3])/(189*s[2, 3]) - 
  ((I/3)*Pi*s[1, 2]^3*zeta[3])/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) + 
  (((2*I)/15)*Pi^3*etaBar[2, 3]*s[1, 2]^3*zeta[3])/(eta[2, 3]*s[2, 3]) + 
  (((4*I)/189)*Pi^5*etaBar[2, 3]^3*s[1, 2]^3*zeta[3])/(eta[2, 3]*s[2, 3]) + 
  ((4*I)*Pi*eta[2, 3]*s[1, 3]*zeta[3])/(etaBar[2, 3]*s[2, 3]) + 
  (8*Pi^4*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3])/(15*s[2, 3]) + 
  (16*Pi^6*etaBar[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3])/(189*s[2, 3]) - 
  (I*Pi*s[1, 2]^2*s[1, 3]*zeta[3])/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) + 
  (((2*I)/5)*Pi^3*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3])/
   (eta[2, 3]*s[2, 3]) + (((4*I)/63)*Pi^5*etaBar[2, 3]^3*s[1, 2]^2*s[1, 3]*
    zeta[3])/(eta[2, 3]*s[2, 3]) + (4*Pi^4*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/
   (15*s[2, 3]) + (8*Pi^6*etaBar[2, 3]^4*s[1, 3]^2*zeta[3])/(189*s[2, 3]) - 
  (I*Pi*s[1, 2]*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) + 
  (((2*I)/5)*Pi^3*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3])/
   (eta[2, 3]*s[2, 3]) + (((4*I)/63)*Pi^5*etaBar[2, 3]^3*s[1, 2]*s[1, 3]^2*
    zeta[3])/(eta[2, 3]*s[2, 3]) - ((I/3)*Pi*s[1, 3]^3*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]*s[2, 3]) + 
  (((2*I)/15)*Pi^3*etaBar[2, 3]*s[1, 3]^3*zeta[3])/(eta[2, 3]*s[2, 3]) + 
  (((4*I)/189)*Pi^5*etaBar[2, 3]^3*s[1, 3]^3*zeta[3])/(eta[2, 3]*s[2, 3]) - 
  (2*eta[3]*s[2, 3]*zeta[3])/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  ((4*I)*Pi*eta[3]*s[2, 3]*zeta[3])/(etaBar[3]*s[1, 2]) - 
  (I*Pi*s[1, 3]*s[2, 3]*zeta[3])/(eta[3]*etaBar[3]) - 
  (I*Pi*s[1, 3]*s[2, 3]*zeta[3])/(eta[2, 3]*etaBar[3]) + 
  ((I/3)*Pi^3*etaBar[3]*s[1, 3]*s[2, 3]*zeta[3])/eta[3] + 
  (((4*I)/15)*Pi^3*etaBar[3]*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] + 
  (((46*I)/945)*Pi^5*etaBar[3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[3] + 
  (((2*I)/21)*Pi^5*etaBar[3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] - 
  (I*Pi*s[1, 3]*s[2, 3]*zeta[3])/(eta[3]*etaBar[2, 3]) - 
  ((I/15)*Pi^3*etaBar[3]^2*s[1, 3]*s[2, 3]*zeta[3])/(eta[3]*etaBar[2, 3]) - 
  (((2*I)/315)*Pi^5*etaBar[3]^4*s[1, 3]*s[2, 3]*zeta[3])/
   (eta[3]*etaBar[2, 3]) + (((7*I)/15)*Pi^3*etaBar[2, 3]*s[1, 3]*s[2, 3]*
    zeta[3])/eta[3] + ((I/5)*Pi^3*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3])/
   eta[2, 3] - (((32*I)/945)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*
    zeta[3])/eta[3] - (((47*I)/945)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]*
    s[2, 3]*zeta[3])/eta[2, 3] - (((2*I)/15)*Pi^3*etaBar[2, 3]^2*s[1, 3]*
    s[2, 3]*zeta[3])/(eta[3]*etaBar[3]) - 
  ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3])/
   (eta[2, 3]*etaBar[3]) + (((11*I)/315)*Pi^5*etaBar[3]*etaBar[2, 3]^2*
    s[1, 3]*s[2, 3]*zeta[3])/eta[3] - 
  ((I/315)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] + 
  (((61*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[3] + 
  (((26*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] - 
  (((4*I)/189)*Pi^5*etaBar[2, 3]^4*s[1, 3]*s[2, 3]*zeta[3])/
   (eta[3]*etaBar[3]) - (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 3]*s[2, 3]*
    zeta[3])/(eta[2, 3]*etaBar[3]) + 
  (8*Pi^4*etaBar[3]^2*s[1, 3]*s[2, 3]*zeta[3])/(15*s[1, 2]) + 
  (16*Pi^6*etaBar[3]^4*s[1, 3]*s[2, 3]*zeta[3])/(189*s[1, 2]) - 
  (Pi^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/(30*eta[3]*eta[2, 3]) - 
  (Pi^4*etaBar[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (1890*eta[3]*eta[2, 3]) + (Pi^2*etaBar[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (30*eta[3]*eta[2, 3]*etaBar[2, 3]) + 
  (Pi^4*etaBar[3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (135*eta[3]*eta[2, 3]*etaBar[2, 3]) + 
  (Pi^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (30*eta[3]*eta[2, 3]*etaBar[3]) - 
  (11*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (315*eta[3]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3])/(1890*eta[3]*eta[2, 3]) + 
  (Pi^4*etaBar[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (135*eta[3]*eta[2, 3]*etaBar[3]) - (Pi^2*s[1, 3]^2*s[2, 3]*zeta[3])/
   (30*eta[3]*eta[2, 3]) - (Pi^4*etaBar[3]^2*s[1, 3]^2*s[2, 3]*zeta[3])/
   (1890*eta[3]*eta[2, 3]) - (Pi^2*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3])/
   (30*eta[3]*eta[2, 3]*etaBar[3]) + 
  (13*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3])/
   (630*eta[3]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[3])/
   (945*eta[3]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^3*s[1, 3]^2*s[2, 3]*zeta[3])/
   (315*eta[3]*eta[2, 3]*etaBar[3]) - (I*Pi*s[1, 3]^2*s[2, 3]*zeta[3])/
   (eta[3]*etaBar[3]*s[1, 2]) + (((2*I)/5)*Pi^3*etaBar[3]*s[1, 3]^2*s[2, 3]*
    zeta[3])/(eta[3]*s[1, 2]) + (((4*I)/63)*Pi^5*etaBar[3]^3*s[1, 3]^2*
    s[2, 3]*zeta[3])/(eta[3]*s[1, 2]) - ((I/3)*Pi*s[2, 3]^2*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]) + (((2*I)/15)*Pi^3*etaBar[3]^2*s[2, 3]^2*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]) + (((4*I)/189)*Pi^5*etaBar[3]^4*s[2, 3]^2*
    zeta[3])/(eta[2, 3]*etaBar[2, 3]) + 
  (4*Pi^4*etaBar[3]^2*s[2, 3]^2*zeta[3])/(15*s[1, 2]) + 
  (8*Pi^6*etaBar[3]^4*s[2, 3]^2*zeta[3])/(189*s[1, 2]) + 
  (Pi^2*s[1, 3]*s[2, 3]^2*zeta[3])/(15*eta[3]*eta[2, 3]) - 
  (Pi^4*etaBar[3]^2*s[1, 3]*s[2, 3]^2*zeta[3])/(63*eta[3]*eta[2, 3]) - 
  (Pi^2*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3])/
   (30*eta[3]*eta[2, 3]*etaBar[3]) + 
  (17*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3])/
   (1890*eta[3]*eta[2, 3]) + (2*Pi^4*etaBar[2, 3]^2*s[1, 3]*s[2, 3]^2*
    zeta[3])/(189*eta[3]*eta[2, 3]) - 
  (Pi^4*etaBar[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[3])/
   (315*eta[3]*eta[2, 3]*etaBar[3]) - (I*Pi*s[1, 3]*s[2, 3]^2*zeta[3])/
   (eta[3]*etaBar[3]*s[1, 2]) + (((2*I)/5)*Pi^3*etaBar[3]*s[1, 3]*s[2, 3]^2*
    zeta[3])/(eta[3]*s[1, 2]) + (((4*I)/63)*Pi^5*etaBar[3]^3*s[1, 3]*
    s[2, 3]^2*zeta[3])/(eta[3]*s[1, 2]) + (s[2, 3]^3*zeta[3])/
   (6*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (Pi^2*etaBar[3]*s[2, 3]^3*zeta[3])/(15*eta[3]*eta[2, 3]*etaBar[2, 3]) - 
  (2*Pi^4*etaBar[3]^3*s[2, 3]^3*zeta[3])/(189*eta[3]*eta[2, 3]*
    etaBar[2, 3]) - ((I/3)*Pi*s[2, 3]^3*zeta[3])/(eta[3]*etaBar[3]*s[1, 2]) + 
  (((2*I)/15)*Pi^3*etaBar[3]*s[2, 3]^3*zeta[3])/(eta[3]*s[1, 2]) + 
  (((4*I)/189)*Pi^5*etaBar[3]^3*s[2, 3]^3*zeta[3])/(eta[3]*s[1, 2]) - 
  (2*Pi^2*s[1, 2]^2*zeta[3])/(3*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (4*Pi^2*s[1, 2]*s[1, 3]*zeta[3])/(s[1, 2] + s[1, 3] + s[2, 3]) + 
  (4*Pi^2*s[1, 3]^2*zeta[3])/(s[1, 2] + s[1, 3] + s[2, 3]) - 
  (2*Pi^2*s[1, 3]^3*zeta[3])/(3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (2*Pi^2*s[1, 2]^3*zeta[3])/(3*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (2*Pi^2*s[1, 2]^2*s[1, 3]*zeta[3])/
   (s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (2*Pi^2*s[1, 2]*s[1, 3]^2*zeta[3])/
   (s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - (2*Pi^2*s[1, 3]^3*zeta[3])/
   (3*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (4*Pi^2*s[1, 3]*s[2, 3]*zeta[3])/(s[1, 2] + s[1, 3] + s[2, 3]) - 
  (2*Pi^2*s[1, 3]^2*s[2, 3]*zeta[3])/
   (s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - (2*Pi^2*s[2, 3]^2*zeta[3])/
   (3*(s[1, 2] + s[1, 3] + s[2, 3])) - (2*Pi^2*s[1, 3]*s[2, 3]^2*zeta[3])/
   (s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - (2*Pi^2*s[2, 3]^3*zeta[3])/
   (3*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 16*Pi^2*eta[3]^2*eta[2, 3]^2*
   zeta[3]^2 - ((4*I)*Pi*eta[2, 3]^4*s[1, 2]*zeta[3]^2)/(eta[3]*etaBar[3]) - 
  ((8*I)*Pi*eta[3]^2*eta[2, 3]*s[1, 2]*zeta[3]^2)/etaBar[2, 3] + 
  (4*Pi^2*eta[3]^2*s[1, 2]^2*zeta[3]^2)/3 + 
  (2*eta[2, 3]^3*s[1, 2]^2*zeta[3]^2)/(eta[3]*etaBar[3]*etaBar[2, 3]) + 
  (((2*I)/3)*Pi*eta[2, 3]^2*s[1, 2]^3*zeta[3]^2)/(eta[3]*etaBar[3]) + 
  (((2*I)/3)*Pi*eta[3]^2*s[1, 2]^3*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) - 
  (eta[2, 3]*s[1, 2]^4*zeta[3]^2)/(3*eta[3]*etaBar[3]*etaBar[2, 3]) - 
  ((4*I)*Pi*eta[3]^3*s[1, 3]*zeta[3]^2)/etaBar[3] + 
  ((8*I)*Pi*eta[3]^2*eta[2, 3]*s[1, 3]*zeta[3]^2)/etaBar[3] - 
  ((4*I)*Pi*eta[3]*eta[2, 3]^2*s[1, 3]*zeta[3]^2)/etaBar[3] - 
  ((8*I)*Pi*eta[2, 3]^3*s[1, 3]*zeta[3]^2)/etaBar[3] - 
  ((8*I)*Pi*eta[3]^3*s[1, 3]*zeta[3]^2)/etaBar[2, 3] - 
  ((4*I)*Pi*eta[3]^2*eta[2, 3]*s[1, 3]*zeta[3]^2)/etaBar[2, 3] + 
  ((8*I)*Pi*eta[3]*eta[2, 3]^2*s[1, 3]*zeta[3]^2)/etaBar[2, 3] - 
  ((4*I)*Pi*eta[2, 3]^3*s[1, 3]*zeta[3]^2)/etaBar[2, 3] - 
  (8*Pi^2*eta[3]^4*s[1, 3]*zeta[3]^2)/s[1, 2] + 
  8*Pi^2*eta[3]^2*s[1, 2]*s[1, 3]*zeta[3]^2 + 
  (2*Pi^2*eta[3]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/eta[2, 3] + 
  6*Pi^2*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2 + 
  12*Pi^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3]^2 + 
  (4*Pi^2*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/eta[3] - 
  (2*eta[3]^2*s[1, 2]*s[1, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[3]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3]^2)/etaBar[2, 3] - 
  (4*Pi^2*eta[3]*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3]^2)/
   etaBar[2, 3] + (4*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3]^2)/
   etaBar[2, 3] + (2*Pi^2*eta[3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2)/
   etaBar[3] - (4*Pi^2*eta[3]*eta[2, 3]*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[3]^2)/etaBar[3] + (4*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[3]^2)/etaBar[3] - ((I/3)*Pi*eta[3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/
   etaBar[3] + (I*Pi*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/
   (eta[2, 3]*etaBar[3]) + ((2*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/
   etaBar[3] + ((3*I)*Pi*eta[3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/etaBar[2, 3] + 
  ((4*I)*Pi*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) + 
  ((6*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/etaBar[2, 3] + 
  ((2*I)*Pi*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(eta[3]*etaBar[2, 3]) + 
  (s[1, 2]^3*s[1, 3]*zeta[3]^2)/(3*etaBar[3]*etaBar[2, 3]) + 
  (eta[3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/(2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  8*Pi^2*eta[3]^2*s[1, 3]^2*zeta[3]^2 + (2*Pi^2*eta[3]^3*s[1, 3]^2*zeta[3]^2)/
   eta[2, 3] + 12*Pi^2*eta[3]*eta[2, 3]*s[1, 3]^2*zeta[3]^2 - 
  8*Pi^2*eta[2, 3]^2*s[1, 3]^2*zeta[3]^2 + 
  (2*Pi^2*eta[2, 3]^3*s[1, 3]^2*zeta[3]^2)/eta[3] - 
  (2*eta[3]^2*s[1, 3]^2*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (2*eta[3]*eta[2, 3]*s[1, 3]^2*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (2*eta[2, 3]^2*s[1, 3]^2*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[3]^2*etaBar[3]*s[1, 3]^2*zeta[3]^2)/etaBar[2, 3] + 
  (2*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 3]^2*zeta[3]^2)/etaBar[2, 3] + 
  (2*Pi^2*eta[3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3]^2)/etaBar[3] + 
  (2*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3]^2)/etaBar[3] - 
  ((4*I)*Pi*eta[3]^3*s[1, 3]^2*zeta[3]^2)/(etaBar[3]*s[1, 2]) - 
  ((3*I)*Pi*eta[3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/etaBar[3] + 
  ((2*I)*Pi*eta[3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]) + 
  ((5*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/etaBar[3] + 
  ((4*I)*Pi*eta[3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) + 
  ((7*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/etaBar[2, 3] + 
  ((3*I)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(eta[3]*etaBar[2, 3]) - 
  (s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) + 
  (eta[3]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  ((2*I)*Pi*eta[3]*s[1, 3]^3*zeta[3]^2)/etaBar[3] + 
  (I*Pi*eta[3]^2*s[1, 3]^3*zeta[3]^2)/(eta[2, 3]*etaBar[3]) + 
  ((3*I)*Pi*eta[2, 3]*s[1, 3]^3*zeta[3]^2)/etaBar[3] + 
  (((2*I)/3)*Pi*eta[2, 3]^2*s[1, 3]^3*zeta[3]^2)/(eta[3]*etaBar[3]) + 
  ((3*I)*Pi*eta[3]*s[1, 3]^3*zeta[3]^2)/etaBar[2, 3] + 
  (((2*I)/3)*Pi*eta[3]^2*s[1, 3]^3*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) - 
  ((2*I)*Pi*eta[2, 3]*s[1, 3]^3*zeta[3]^2)/etaBar[2, 3] + 
  (I*Pi*eta[2, 3]^2*s[1, 3]^3*zeta[3]^2)/(eta[3]*etaBar[2, 3]) + 
  (4*Pi^2*eta[3]^2*s[1, 3]^3*zeta[3]^2)/(3*s[1, 2]) - 
  (s[1, 2]*s[1, 3]^3*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) + 
  (eta[3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/(2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/(3*eta[3]*etaBar[3]*etaBar[2, 3]) + 
  (s[1, 3]^4*zeta[3]^2)/(3*etaBar[3]*etaBar[2, 3]) + 
  (((2*I)/3)*Pi*eta[3]*s[1, 3]^4*zeta[3]^2)/(etaBar[3]*s[1, 2]) - 
  (8*Pi^2*eta[2, 3]^4*s[1, 2]*zeta[3]^2)/s[2, 3] - 
  ((4*I)*Pi*eta[2, 3]^3*s[1, 2]^2*zeta[3]^2)/(etaBar[2, 3]*s[2, 3]) + 
  (4*Pi^2*eta[2, 3]^2*s[1, 2]^3*zeta[3]^2)/(3*s[2, 3]) + 
  (((2*I)/3)*Pi*eta[2, 3]*s[1, 2]^4*zeta[3]^2)/(etaBar[2, 3]*s[2, 3]) - 
  (8*Pi^2*eta[2, 3]^4*s[1, 3]*zeta[3]^2)/s[2, 3] - 
  ((8*I)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/(etaBar[2, 3]*s[2, 3]) + 
  (4*Pi^2*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/s[2, 3] + 
  (((8*I)/3)*Pi*eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) - ((4*I)*Pi*eta[2, 3]^3*s[1, 3]^2*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) + (4*Pi^2*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/
   s[2, 3] + ((4*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) + (4*Pi^2*eta[2, 3]^2*s[1, 3]^3*zeta[3]^2)/
   (3*s[2, 3]) + (((8*I)/3)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) + (((2*I)/3)*Pi*eta[2, 3]*s[1, 3]^4*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) - ((8*I)*Pi*eta[3]*eta[2, 3]^2*s[2, 3]*zeta[3]^2)/
   etaBar[3] - ((4*I)*Pi*eta[3]^4*s[2, 3]*zeta[3]^2)/
   (eta[2, 3]*etaBar[2, 3]) - (8*Pi^2*eta[3]^4*s[2, 3]*zeta[3]^2)/s[1, 2] + 
  (4*eta[3]*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (((2*I)/3)*Pi*eta[3]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/etaBar[3] - 
  (eta[3]*s[1, 2]^3*s[2, 3]*zeta[3]^2)/(3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  12*Pi^2*eta[3]^2*s[1, 3]*s[2, 3]*zeta[3]^2 + 
  (4*Pi^2*eta[3]^3*s[1, 3]*s[2, 3]*zeta[3]^2)/eta[2, 3] + 
  6*Pi^2*eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2 + 
  8*Pi^2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3]^2 + 
  (2*Pi^2*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3]^2)/eta[3] + 
  (2*eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (4*Pi^2*eta[3]^2*etaBar[3]*s[1, 3]*s[2, 3]*zeta[3]^2)/etaBar[2, 3] - 
  (4*Pi^2*eta[3]*eta[2, 3]*etaBar[3]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   etaBar[2, 3] + (2*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   etaBar[2, 3] + (4*Pi^2*eta[3]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   etaBar[3] - (4*Pi^2*eta[3]*eta[2, 3]*etaBar[2, 3]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/etaBar[3] + (2*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/etaBar[3] - ((8*I)*Pi*eta[3]^3*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (etaBar[3]*s[1, 2]) + ((3*I)*Pi*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   etaBar[3] + ((3*I)*Pi*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (eta[2, 3]*etaBar[3]) + ((5*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/etaBar[3] + ((4*I)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/(eta[3]*etaBar[3]) + ((5*I)*Pi*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/etaBar[2, 3] + ((4*I)*Pi*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) + 
  ((3*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/etaBar[2, 3] + 
  ((3*I)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (eta[3]*etaBar[2, 3]) - (s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (2*etaBar[3]*etaBar[2, 3]) - (eta[3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (eta[2, 3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (eta[3]*etaBar[3]*etaBar[2, 3]) + 
  ((7*I)*Pi*eta[3]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/etaBar[3] + 
  ((3*I)*Pi*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(eta[2, 3]*etaBar[3]) + 
  ((4*I)*Pi*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(eta[3]*etaBar[3]) + 
  ((5*I)*Pi*eta[3]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/etaBar[2, 3] - 
  ((3*I)*Pi*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/etaBar[2, 3] + 
  ((2*I)*Pi*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(eta[3]*etaBar[2, 3]) + 
  (4*Pi^2*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/s[1, 2] + 
  (3*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (eta[3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(2*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (eta[2, 3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/
   (2*eta[3]*etaBar[3]*etaBar[2, 3]) - (s[1, 3]^3*s[2, 3]*zeta[3]^2)/
   (2*etaBar[3]*etaBar[2, 3]) - (eta[3]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/
   (3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (eta[2, 3]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/(2*eta[3]*etaBar[3]*etaBar[2, 3]) + 
  (((8*I)/3)*Pi*eta[3]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/(etaBar[3]*s[1, 2]) + 
  (4*Pi^2*eta[2, 3]^2*s[2, 3]^2*zeta[3]^2)/3 + 
  (2*eta[3]^3*s[2, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  ((4*I)*Pi*eta[3]^3*s[2, 3]^2*zeta[3]^2)/(etaBar[3]*s[1, 2]) + 
  (((2*I)/3)*Pi*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/etaBar[2, 3] + 
  ((6*I)*Pi*eta[3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[3] + 
  ((2*I)*Pi*eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]) + 
  ((3*I)*Pi*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[3] + 
  ((4*I)*Pi*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(eta[3]*etaBar[3]) + 
  ((2*I)*Pi*eta[3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[2, 3] - 
  ((I/3)*Pi*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[2, 3] + 
  (I*Pi*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(eta[3]*etaBar[2, 3]) + 
  (4*Pi^2*eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/s[1, 2] - 
  (s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) - 
  (eta[3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/
   (2*eta[3]*etaBar[3]*etaBar[2, 3]) - (s[1, 3]^2*s[2, 3]^2*zeta[3]^2)/
   (2*etaBar[3]*etaBar[2, 3]) + (eta[2, 3]*s[1, 3]^2*s[2, 3]^2*zeta[3]^2)/
   (eta[3]*etaBar[3]*etaBar[2, 3]) + 
  ((4*I)*Pi*eta[3]*s[1, 3]^2*s[2, 3]^2*zeta[3]^2)/(etaBar[3]*s[1, 2]) + 
  (((2*I)/3)*Pi*eta[2, 3]^2*s[2, 3]^3*zeta[3]^2)/(eta[3]*etaBar[3]) + 
  (((2*I)/3)*Pi*eta[3]^2*s[2, 3]^3*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) + 
  (4*Pi^2*eta[3]^2*s[2, 3]^3*zeta[3]^2)/(3*s[1, 2]) - 
  (eta[2, 3]*s[1, 2]*s[2, 3]^3*zeta[3]^2)/(3*eta[3]*etaBar[3]*etaBar[2, 3]) + 
  (s[1, 3]*s[2, 3]^3*zeta[3]^2)/(3*etaBar[3]*etaBar[2, 3]) + 
  (eta[2, 3]*s[1, 3]*s[2, 3]^3*zeta[3]^2)/(2*eta[3]*etaBar[3]*etaBar[2, 3]) + 
  (((8*I)/3)*Pi*eta[3]*s[1, 3]*s[2, 3]^3*zeta[3]^2)/(etaBar[3]*s[1, 2]) - 
  (eta[3]*s[2, 3]^4*zeta[3]^2)/(3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (((2*I)/3)*Pi*eta[3]*s[2, 3]^4*zeta[3]^2)/(etaBar[3]*s[1, 2]) + 
  ((4*I)*Pi*eta[2, 3]^4*zeta[5])/(eta[3]*etaBar[3]) + 
  ((4*I)*Pi*eta[3]^4*zeta[5])/(eta[2, 3]*etaBar[2, 3]) + 
  (8*Pi^2*eta[3]^4*zeta[5])/s[1, 2] - (2*eta[2, 3]^3*s[1, 2]*zeta[5])/
   (eta[3]*etaBar[3]*etaBar[2, 3]) + 
  (((10*I)/3)*Pi*eta[2, 3]^2*s[1, 2]^2*zeta[5])/(eta[3]*etaBar[3]) + 
  (((4*I)/15)*Pi^3*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 2]^2*zeta[5])/
   (eta[3]*etaBar[3]) - (5*eta[2, 3]*s[1, 2]^3*zeta[5])/
   (3*eta[3]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 2]^3*zeta[5])/(15*eta[3]*etaBar[3]) - 
  (((43*I)/180)*Pi*s[1, 2]^4*zeta[5])/(eta[3]*etaBar[3]) + 
  (43*s[1, 2]^5*zeta[5])/(360*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (10*Pi^2*eta[3]^3*s[1, 3]*zeta[5])/(3*eta[2, 3]) + 
  40*Pi^2*eta[3]*eta[2, 3]*s[1, 3]*zeta[5] - 
  (10*Pi^2*eta[2, 3]^3*s[1, 3]*zeta[5])/(3*eta[3]) - 
  (2*Pi^4*eta[3]^3*etaBar[3]^2*s[1, 3]*zeta[5])/(15*eta[2, 3]) - 
  (8*Pi^4*eta[3]*eta[2, 3]*etaBar[3]^2*s[1, 3]*zeta[5])/9 + 
  (8*Pi^4*eta[2, 3]^2*etaBar[3]^2*s[1, 3]*zeta[5])/9 - 
  (2*Pi^4*eta[2, 3]^3*etaBar[3]^2*s[1, 3]*zeta[5])/(9*eta[3]) + 
  (2*eta[3]^2*s[1, 3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[3]*eta[2, 3]*s[1, 3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2, 3]^2*s[1, 3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (10*Pi^2*eta[3]^2*etaBar[3]*s[1, 3]*zeta[5])/(3*etaBar[2, 3]) + 
  (10*Pi^2*eta[3]*eta[2, 3]*etaBar[3]*s[1, 3]*zeta[5])/(3*etaBar[2, 3]) - 
  (10*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 3]*zeta[5])/(3*etaBar[2, 3]) - 
  (2*Pi^4*eta[3]^2*etaBar[3]^3*s[1, 3]*zeta[5])/(9*etaBar[2, 3]) + 
  (2*Pi^4*eta[3]*eta[2, 3]*etaBar[3]^3*s[1, 3]*zeta[5])/(9*etaBar[2, 3]) - 
  (2*Pi^4*eta[2, 3]^2*etaBar[3]^3*s[1, 3]*zeta[5])/(9*etaBar[2, 3]) - 
  (10*Pi^2*eta[3]^2*etaBar[2, 3]*s[1, 3]*zeta[5])/(3*etaBar[3]) + 
  (10*Pi^2*eta[3]*eta[2, 3]*etaBar[2, 3]*s[1, 3]*zeta[5])/(3*etaBar[3]) - 
  (10*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*zeta[5])/(3*etaBar[3]) + 
  (112*Pi^4*eta[3]^2*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/45 + 
  (2*Pi^4*eta[3]^3*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/(15*eta[2, 3]) - 
  (88*Pi^4*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/45 + 
  (112*Pi^4*eta[2, 3]^2*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/45 + 
  (2*Pi^4*eta[2, 3]^3*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/(15*eta[3]) + 
  (8*Pi^4*eta[3]^2*etaBar[2, 3]^2*s[1, 3]*zeta[5])/9 - 
  (2*Pi^4*eta[3]^3*etaBar[2, 3]^2*s[1, 3]*zeta[5])/(9*eta[2, 3]) - 
  (8*Pi^4*eta[3]*eta[2, 3]*etaBar[2, 3]^2*s[1, 3]*zeta[5])/9 - 
  (2*Pi^4*eta[2, 3]^3*etaBar[2, 3]^2*s[1, 3]*zeta[5])/(15*eta[3]) - 
  (2*Pi^4*eta[3]^2*etaBar[2, 3]^3*s[1, 3]*zeta[5])/(9*etaBar[3]) + 
  (2*Pi^4*eta[3]*eta[2, 3]*etaBar[2, 3]^3*s[1, 3]*zeta[5])/(9*etaBar[3]) - 
  (2*Pi^4*eta[2, 3]^2*etaBar[2, 3]^3*s[1, 3]*zeta[5])/(9*etaBar[3]) + 
  ((4*I)*Pi*eta[3]^3*s[1, 3]*zeta[5])/(etaBar[3]*s[1, 2]) + 
  ((5*I)*Pi*eta[3]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[3] - 
  (((5*I)/3)*Pi*eta[3]^2*s[1, 2]*s[1, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (((20*I)/3)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[3] - 
  ((4*I)/45)*Pi^3*eta[3]*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5] + 
  (((37*I)/45)*Pi^3*eta[3]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5])/eta[2, 3] - 
  I*Pi^3*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5] + 
  (((11*I)/45)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5])/eta[3] + 
  (((35*I)/3)*Pi*eta[3]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[2, 3] - 
  (((10*I)/3)*Pi*eta[3]^2*s[1, 2]*s[1, 3]*zeta[5])/(eta[2, 3]*etaBar[2, 3]) + 
  (((25*I)/3)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[2, 3] - 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/(eta[3]*etaBar[2, 3]) - 
  (((2*I)/45)*Pi^3*eta[3]*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[5])/etaBar[2, 3] - 
  (((4*I)/15)*Pi^3*eta[3]^2*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (((8*I)/45)*Pi^3*eta[2, 3]*etaBar[3]^2*s[1, 2]*
    s[1, 3]*zeta[5])/etaBar[2, 3] - 
  ((I/9)*Pi^3*eta[2, 3]^2*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (eta[3]*etaBar[2, 3]) - ((2*I)/15)*Pi^3*eta[3]*etaBar[2, 3]*s[1, 2]*
   s[1, 3]*zeta[5] + (((43*I)/45)*Pi^3*eta[3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[5])/eta[2, 3] + ((4*I)/9)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]*
   s[1, 3]*zeta[5] + (((2*I)/3)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[5])/eta[3] - (((28*I)/45)*Pi^3*eta[3]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*
    zeta[5])/etaBar[3] - ((I/9)*Pi^3*eta[3]^2*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*
    zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (((34*I)/45)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   etaBar[3] + (31*Pi^2*s[1, 2]^2*s[1, 3]*zeta[5])/45 - 
  (217*Pi^2*eta[3]*s[1, 2]^2*s[1, 3]*zeta[5])/(90*eta[2, 3]) - 
  (227*Pi^2*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/(90*eta[3]) + 
  (5*s[1, 2]^2*s[1, 3]*zeta[5])/(3*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[3]*s[1, 2]^2*s[1, 3]*zeta[5])/(6*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (217*Pi^2*etaBar[3]*s[1, 2]^2*s[1, 3]*zeta[5])/(90*etaBar[2, 3]) - 
  (4*Pi^2*eta[3]*etaBar[3]*s[1, 2]^2*s[1, 3]*zeta[5])/
   (45*eta[2, 3]*etaBar[2, 3]) + (Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]^2*s[1, 3]*
    zeta[5])/(90*eta[3]*etaBar[2, 3]) - 
  (227*Pi^2*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/(90*etaBar[3]) + 
  (4*Pi^2*eta[3]*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/
   (9*eta[2, 3]*etaBar[3]) - (((43*I)/36)*Pi*s[1, 2]^3*s[1, 3]*zeta[5])/
   (eta[2, 3]*etaBar[3]) - (((43*I)/36)*Pi*s[1, 2]^3*s[1, 3]*zeta[5])/
   (eta[3]*etaBar[2, 3]) - (((107*I)/45)*Pi*s[1, 2]^3*s[1, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) - (((5*I)/3)*Pi*eta[3]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[3]) + (((35*I)/3)*Pi*eta[2, 3]*s[1, 3]^2*zeta[5])/
   etaBar[3] - ((34*I)/45)*Pi^3*eta[3]*etaBar[3]*s[1, 3]^2*zeta[5] + 
  (((37*I)/45)*Pi^3*eta[3]^2*etaBar[3]*s[1, 3]^2*zeta[5])/eta[2, 3] - 
  ((8*I)/15)*Pi^3*eta[2, 3]*etaBar[3]*s[1, 3]^2*zeta[5] + 
  (((8*I)/45)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 3]^2*zeta[5])/eta[3] + 
  (((35*I)/3)*Pi*eta[3]*s[1, 3]^2*zeta[5])/etaBar[2, 3] - 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 3]^2*zeta[5])/(eta[3]*etaBar[2, 3]) - 
  (((2*I)/45)*Pi^3*eta[3]*etaBar[3]^2*s[1, 3]^2*zeta[5])/etaBar[2, 3] + 
  (((8*I)/45)*Pi^3*eta[2, 3]*etaBar[3]^2*s[1, 3]^2*zeta[5])/etaBar[2, 3] - 
  ((I/9)*Pi^3*eta[2, 3]^2*etaBar[3]^2*s[1, 3]^2*zeta[5])/
   (eta[3]*etaBar[2, 3]) - ((8*I)/15)*Pi^3*eta[3]*etaBar[2, 3]*s[1, 3]^2*
   zeta[5] + (((8*I)/45)*Pi^3*eta[3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[5])/
   eta[2, 3] - ((34*I)/45)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 3]^2*zeta[5] + 
  (((37*I)/45)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[5])/eta[3] + 
  (((8*I)/45)*Pi^3*eta[3]*etaBar[2, 3]^2*s[1, 3]^2*zeta[5])/etaBar[3] - 
  ((I/9)*Pi^3*eta[3]^2*etaBar[2, 3]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[3]) - (((2*I)/45)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*
    s[1, 3]^2*zeta[5])/etaBar[3] + (20*Pi^2*eta[3]^2*s[1, 3]^2*zeta[5])/
   (3*s[1, 2]) + (8*Pi^4*eta[3]^2*etaBar[3]^2*s[1, 3]^2*zeta[5])/
   (15*s[1, 2]) + (Pi^2*s[1, 2]*s[1, 3]^2*zeta[5])/12 - 
  (55*Pi^2*eta[3]*s[1, 2]*s[1, 3]^2*zeta[5])/(18*eta[2, 3]) - 
  (34*Pi^2*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(15*eta[3]) - 
  (5*s[1, 2]*s[1, 3]^2*zeta[5])/(6*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[3]*s[1, 2]*s[1, 3]^2*zeta[5])/(6*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (197*Pi^2*etaBar[3]*s[1, 2]*s[1, 3]^2*zeta[5])/(90*etaBar[2, 3]) - 
  (4*Pi^2*eta[3]*etaBar[3]*s[1, 2]*s[1, 3]^2*zeta[5])/
   (45*eta[2, 3]*etaBar[2, 3]) - (Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]^2*
    zeta[5])/(10*eta[3]*etaBar[2, 3]) - 
  (27*Pi^2*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(10*etaBar[3]) + 
  (Pi^2*eta[3]*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/
   (3*eta[2, 3]*etaBar[3]) - (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[3]) - (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]^2*zeta[5])/
   (eta[3]*etaBar[2, 3]) - (((155*I)/36)*Pi*s[1, 2]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) - (7*Pi^2*s[1, 3]^3*zeta[5])/45 - 
  (217*Pi^2*eta[3]*s[1, 3]^3*zeta[5])/(90*eta[2, 3]) - 
  (217*Pi^2*eta[2, 3]*s[1, 3]^3*zeta[5])/(90*eta[3]) + 
  (5*s[1, 3]^3*zeta[5])/(3*etaBar[3]*etaBar[2, 3]) - 
  (217*Pi^2*etaBar[3]*s[1, 3]^3*zeta[5])/(90*etaBar[2, 3]) + 
  (Pi^2*eta[2, 3]*etaBar[3]*s[1, 3]^3*zeta[5])/(45*eta[3]*etaBar[2, 3]) - 
  (217*Pi^2*etaBar[2, 3]*s[1, 3]^3*zeta[5])/(90*etaBar[3]) + 
  (Pi^2*eta[3]*etaBar[2, 3]*s[1, 3]^3*zeta[5])/(45*eta[2, 3]*etaBar[3]) + 
  (((10*I)/3)*Pi*eta[3]*s[1, 3]^3*zeta[5])/(etaBar[3]*s[1, 2]) - 
  (((4*I)/15)*Pi^3*eta[3]*etaBar[3]*s[1, 3]^3*zeta[5])/s[1, 2] - 
  (((43*I)/18)*Pi*s[1, 2]*s[1, 3]^3*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (((43*I)/18)*Pi*s[1, 2]*s[1, 3]^3*zeta[5])/(eta[3]*etaBar[2, 3]) - 
  (((107*I)/45)*Pi*s[1, 2]*s[1, 3]^3*zeta[5])/(eta[2, 3]*etaBar[2, 3]) - 
  (((43*I)/36)*Pi*s[1, 3]^4*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (((43*I)/36)*Pi*s[1, 3]^4*zeta[5])/(eta[3]*etaBar[2, 3]) + 
  (Pi^2*s[1, 3]^4*zeta[5])/(20*s[1, 2]) + (43*s[1, 3]^5*zeta[5])/
   (360*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (((43*I)/180)*Pi*s[1, 3]^5*zeta[5])/(eta[3]*etaBar[3]*s[1, 2]) + 
  (8*Pi^2*eta[2, 3]^4*zeta[5])/s[2, 3] + 
  ((4*I)*Pi*eta[2, 3]^3*s[1, 2]*zeta[5])/(etaBar[2, 3]*s[2, 3]) + 
  (20*Pi^2*eta[2, 3]^2*s[1, 2]^2*zeta[5])/(3*s[2, 3]) + 
  (8*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 2]^2*zeta[5])/(15*s[2, 3]) + 
  (((10*I)/3)*Pi*eta[2, 3]*s[1, 2]^3*zeta[5])/(etaBar[2, 3]*s[2, 3]) - 
  (((4*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]^3*zeta[5])/s[2, 3] + 
  (Pi^2*s[1, 2]^4*zeta[5])/(20*s[2, 3]) - (((43*I)/180)*Pi*s[1, 2]^5*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]*s[2, 3]) + ((4*I)*Pi*eta[2, 3]^3*s[1, 3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) + (40*Pi^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (3*s[2, 3]) + (16*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (15*s[2, 3]) + ((10*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) - (((4*I)/5)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]^2*
    s[1, 3]*zeta[5])/s[2, 3] + (Pi^2*s[1, 2]^3*s[1, 3]*zeta[5])/(5*s[2, 3]) - 
  (((43*I)/36)*Pi*s[1, 2]^4*s[1, 3]*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) + (20*Pi^2*eta[2, 3]^2*s[1, 3]^2*zeta[5])/(3*s[2, 3]) + 
  (8*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 3]^2*zeta[5])/(15*s[2, 3]) + 
  ((10*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(etaBar[2, 3]*s[2, 3]) - 
  (((4*I)/5)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/s[2, 3] + 
  (3*Pi^2*s[1, 2]^2*s[1, 3]^2*zeta[5])/(10*s[2, 3]) - 
  (((43*I)/18)*Pi*s[1, 2]^3*s[1, 3]^2*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) + (((10*I)/3)*Pi*eta[2, 3]*s[1, 3]^3*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) - (((4*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 3]^3*
    zeta[5])/s[2, 3] + (Pi^2*s[1, 2]*s[1, 3]^3*zeta[5])/(5*s[2, 3]) - 
  (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]^3*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) + (Pi^2*s[1, 3]^4*zeta[5])/(20*s[2, 3]) - 
  (((43*I)/36)*Pi*s[1, 2]*s[1, 3]^4*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) - (((43*I)/180)*Pi*s[1, 3]^5*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]*s[2, 3]) - (2*eta[3]^3*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[3]*etaBar[2, 3]) + ((4*I)*Pi*eta[3]^3*s[2, 3]*zeta[5])/
   (etaBar[3]*s[1, 2]) + (Pi^2*s[1, 2]^2*s[2, 3]*zeta[5])/180 + 
  (((25*I)/3)*Pi*eta[3]*s[1, 3]*s[2, 3]*zeta[5])/etaBar[3] - 
  (((5*I)/3)*Pi*eta[3]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (((35*I)/3)*Pi*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[5])/etaBar[3] - 
  (((10*I)/3)*Pi*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[3]*etaBar[3]) + 
  ((4*I)/9)*Pi^3*eta[3]*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5] + 
  (((2*I)/3)*Pi^3*eta[3]^2*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5])/eta[2, 3] - 
  ((2*I)/15)*Pi^3*eta[2, 3]*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5] + 
  (((43*I)/45)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5])/eta[3] + 
  (((20*I)/3)*Pi*eta[3]*s[1, 3]*s[2, 3]*zeta[5])/etaBar[2, 3] + 
  ((5*I)*Pi*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[5])/etaBar[2, 3] - 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[3]*etaBar[2, 3]) + 
  (((34*I)/45)*Pi^3*eta[3]*etaBar[3]^2*s[1, 3]*s[2, 3]*zeta[5])/
   etaBar[2, 3] - (((28*I)/45)*Pi^3*eta[2, 3]*etaBar[3]^2*s[1, 3]*s[2, 3]*
    zeta[5])/etaBar[2, 3] - ((I/9)*Pi^3*eta[2, 3]^2*etaBar[3]^2*s[1, 3]*
    s[2, 3]*zeta[5])/(eta[3]*etaBar[2, 3]) - I*Pi^3*eta[3]*etaBar[2, 3]*
   s[1, 3]*s[2, 3]*zeta[5] + (((11*I)/45)*Pi^3*eta[3]^2*etaBar[2, 3]*s[1, 3]*
    s[2, 3]*zeta[5])/eta[2, 3] - ((4*I)/45)*Pi^3*eta[2, 3]*etaBar[2, 3]*
   s[1, 3]*s[2, 3]*zeta[5] + (((37*I)/45)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*
    s[1, 3]*s[2, 3]*zeta[5])/eta[3] + 
  (((8*I)/45)*Pi^3*eta[3]*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/etaBar[3] - 
  ((I/9)*Pi^3*eta[3]^2*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[3]) - (((2*I)/45)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[1, 3]*
    s[2, 3]*zeta[5])/etaBar[3] - (((4*I)/15)*Pi^3*eta[2, 3]^2*etaBar[2, 3]^2*
    s[1, 3]*s[2, 3]*zeta[5])/(eta[3]*etaBar[3]) + 
  (40*Pi^2*eta[3]^2*s[1, 3]*s[2, 3]*zeta[5])/(3*s[1, 2]) + 
  (16*Pi^4*eta[3]^2*etaBar[3]^2*s[1, 3]*s[2, 3]*zeta[5])/(15*s[1, 2]) + 
  (11*Pi^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/15 - 
  (34*Pi^2*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(15*eta[2, 3]) - 
  (34*Pi^2*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(15*eta[3]) - 
  (5*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(6*etaBar[3]*etaBar[2, 3]) + 
  (5*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(6*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (5*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/
   (6*eta[3]*etaBar[3]*etaBar[2, 3]) - 
  (27*Pi^2*etaBar[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(10*etaBar[2, 3]) - 
  (28*Pi^2*eta[3]*etaBar[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/
   (45*eta[2, 3]*etaBar[2, 3]) - (7*Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]*
    s[2, 3]*zeta[5])/(90*eta[3]*etaBar[2, 3]) - 
  (27*Pi^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(10*etaBar[3]) - 
  (7*Pi^2*eta[3]*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/
   (90*eta[2, 3]*etaBar[3]) - (28*Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    s[2, 3]*zeta[5])/(45*eta[3]*etaBar[3]) - 
  (((71*I)/60)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[3]*etaBar[3]) - 
  (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[3]*etaBar[2, 3]) - 
  (((113*I)/45)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) - (s[1, 2]^3*s[1, 3]*s[2, 3]*zeta[5])/
   (180*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (Pi^2*s[1, 3]^2*s[2, 3]*zeta[5])/12 - 
  (34*Pi^2*eta[3]*s[1, 3]^2*s[2, 3]*zeta[5])/(15*eta[2, 3]) - 
  (55*Pi^2*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[5])/(18*eta[3]) - 
  (5*s[1, 3]^2*s[2, 3]*zeta[5])/(6*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[5])/(6*eta[3]*etaBar[3]*etaBar[2, 3]) - 
  (27*Pi^2*etaBar[3]*s[1, 3]^2*s[2, 3]*zeta[5])/(10*etaBar[2, 3]) + 
  (Pi^2*eta[2, 3]*etaBar[3]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (3*eta[3]*etaBar[2, 3]) - (197*Pi^2*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*
    zeta[5])/(90*etaBar[3]) - (Pi^2*eta[3]*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*
    zeta[5])/(10*eta[2, 3]*etaBar[3]) - 
  (4*Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (45*eta[3]*etaBar[3]) + ((10*I)*Pi*eta[3]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (etaBar[3]*s[1, 2]) - (((4*I)/5)*Pi^3*eta[3]*etaBar[3]*s[1, 3]^2*s[2, 3]*
    zeta[5])/s[1, 2] - (((113*I)/45)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (eta[3]*etaBar[3]) - (((251*I)/60)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[3]) - (((251*I)/60)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*
    zeta[5])/(eta[3]*etaBar[2, 3]) - 
  (((113*I)/45)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (11*s[1, 2]^2*s[1, 3]^2*s[2, 3]*zeta[5])/
   (180*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (((107*I)/45)*Pi*s[1, 3]^3*s[2, 3]*zeta[5])/(eta[3]*etaBar[3]) - 
  (((43*I)/18)*Pi*s[1, 3]^3*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (((43*I)/18)*Pi*s[1, 3]^3*s[2, 3]*zeta[5])/(eta[3]*etaBar[2, 3]) + 
  (Pi^2*s[1, 3]^3*s[2, 3]*zeta[5])/(5*s[1, 2]) - 
  (s[1, 2]*s[1, 3]^3*s[2, 3]*zeta[5])/(180*eta[3]*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (((43*I)/36)*Pi*s[1, 3]^4*s[2, 3]*zeta[5])/
   (eta[3]*etaBar[3]*s[1, 2]) + (((10*I)/3)*Pi*eta[3]^2*s[2, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (((4*I)/15)*Pi^3*eta[3]^2*etaBar[3]^2*s[2, 3]^2*
    zeta[5])/(eta[2, 3]*etaBar[2, 3]) + (20*Pi^2*eta[3]^2*s[2, 3]^2*zeta[5])/
   (3*s[1, 2]) + (8*Pi^4*eta[3]^2*etaBar[3]^2*s[2, 3]^2*zeta[5])/
   (15*s[1, 2]) + (Pi^2*s[1, 2]*s[2, 3]^2*zeta[5])/180 + 
  (31*Pi^2*s[1, 3]*s[2, 3]^2*zeta[5])/45 - 
  (227*Pi^2*eta[3]*s[1, 3]*s[2, 3]^2*zeta[5])/(90*eta[2, 3]) - 
  (217*Pi^2*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[5])/(90*eta[3]) + 
  (5*s[1, 3]*s[2, 3]^2*zeta[5])/(3*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[5])/(6*eta[3]*etaBar[3]*etaBar[2, 3]) - 
  (227*Pi^2*etaBar[3]*s[1, 3]*s[2, 3]^2*zeta[5])/(90*etaBar[2, 3]) + 
  (4*Pi^2*eta[2, 3]*etaBar[3]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (9*eta[3]*etaBar[2, 3]) - (217*Pi^2*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*
    zeta[5])/(90*etaBar[3]) + (Pi^2*eta[3]*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*
    zeta[5])/(90*eta[2, 3]*etaBar[3]) - 
  (4*Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (45*eta[3]*etaBar[3]) + ((10*I)*Pi*eta[3]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (etaBar[3]*s[1, 2]) - (((4*I)/5)*Pi^3*eta[3]*etaBar[3]*s[1, 3]*s[2, 3]^2*
    zeta[5])/s[1, 2] - (((113*I)/45)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (eta[3]*etaBar[3]) - (((43*I)/18)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[3]) - (((43*I)/18)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (eta[3]*etaBar[2, 3]) - (((71*I)/60)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (11*s[1, 2]^2*s[1, 3]*s[2, 3]^2*zeta[5])/
   (180*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (((155*I)/36)*Pi*s[1, 3]^2*s[2, 3]^2*zeta[5])/(eta[3]*etaBar[3]) - 
  (((43*I)/18)*Pi*s[1, 3]^2*s[2, 3]^2*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (((43*I)/18)*Pi*s[1, 3]^2*s[2, 3]^2*zeta[5])/(eta[3]*etaBar[2, 3]) + 
  (3*Pi^2*s[1, 3]^2*s[2, 3]^2*zeta[5])/(10*s[1, 2]) + 
  (11*s[1, 2]*s[1, 3]^2*s[2, 3]^2*zeta[5])/(180*eta[3]*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (((43*I)/18)*Pi*s[1, 3]^3*s[2, 3]^2*zeta[5])/
   (eta[3]*etaBar[3]*s[1, 2]) - (5*eta[3]*s[2, 3]^3*zeta[5])/
   (3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[3]*etaBar[3]*s[2, 3]^3*zeta[5])/(15*eta[2, 3]*etaBar[2, 3]) + 
  (((10*I)/3)*Pi*eta[3]*s[2, 3]^3*zeta[5])/(etaBar[3]*s[1, 2]) - 
  (((4*I)/15)*Pi^3*eta[3]*etaBar[3]*s[2, 3]^3*zeta[5])/s[1, 2] - 
  (((107*I)/45)*Pi*s[1, 3]*s[2, 3]^3*zeta[5])/(eta[3]*etaBar[3]) - 
  (((43*I)/36)*Pi*s[1, 3]*s[2, 3]^3*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (((43*I)/36)*Pi*s[1, 3]*s[2, 3]^3*zeta[5])/(eta[3]*etaBar[2, 3]) + 
  (Pi^2*s[1, 3]*s[2, 3]^3*zeta[5])/(5*s[1, 2]) - 
  (s[1, 2]*s[1, 3]*s[2, 3]^3*zeta[5])/(180*eta[3]*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (((43*I)/18)*Pi*s[1, 3]^2*s[2, 3]^3*zeta[5])/
   (eta[3]*etaBar[3]*s[1, 2]) - (((43*I)/180)*Pi*s[2, 3]^4*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (Pi^2*s[2, 3]^4*zeta[5])/(20*s[1, 2]) - 
  (((43*I)/36)*Pi*s[1, 3]*s[2, 3]^4*zeta[5])/(eta[3]*etaBar[3]*s[1, 2]) + 
  (43*s[2, 3]^5*zeta[5])/(360*eta[3]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (((43*I)/180)*Pi*s[2, 3]^5*zeta[5])/(eta[3]*etaBar[3]*s[1, 2]) - 
  (19*Pi^2*s[1, 2]^4*zeta[5])/(36*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (241*Pi^2*s[1, 2]^3*s[1, 3]*zeta[5])/(30*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (427*Pi^2*s[1, 2]^2*s[1, 3]^2*zeta[5])/(60*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (373*Pi^2*s[1, 2]*s[1, 3]^3*zeta[5])/(180*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (451*Pi^2*s[1, 3]^4*zeta[5])/(90*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (19*Pi^2*s[1, 3]^5*zeta[5])/(36*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (19*Pi^2*s[1, 2]^5*zeta[5])/(36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (95*Pi^2*s[1, 2]^4*s[1, 3]*zeta[5])/
   (36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (95*Pi^2*s[1, 2]^3*s[1, 3]^2*zeta[5])/
   (18*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (95*Pi^2*s[1, 2]^2*s[1, 3]^3*zeta[5])/
   (18*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (95*Pi^2*s[1, 2]*s[1, 3]^4*zeta[5])/
   (36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (19*Pi^2*s[1, 3]^5*zeta[5])/(36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (Pi^2*s[1, 2]^3*s[2, 3]*zeta[5])/(180*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (2447*Pi^2*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/
   (180*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (211*Pi^2*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (18*(s[1, 2] + s[1, 3] + s[2, 3])) - (373*Pi^2*s[1, 3]^3*s[2, 3]*zeta[5])/
   (180*(s[1, 2] + s[1, 3] + s[2, 3])) - (95*Pi^2*s[1, 3]^4*s[2, 3]*zeta[5])/
   (36*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (Pi^2*s[1, 2]^2*s[2, 3]^2*zeta[5])/(90*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (2447*Pi^2*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (180*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (427*Pi^2*s[1, 3]^2*s[2, 3]^2*zeta[5])/(60*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (95*Pi^2*s[1, 3]^3*s[2, 3]^2*zeta[5])/
   (18*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (Pi^2*s[1, 2]*s[2, 3]^3*zeta[5])/(180*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (241*Pi^2*s[1, 3]*s[2, 3]^3*zeta[5])/(30*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (95*Pi^2*s[1, 3]^2*s[2, 3]^3*zeta[5])/
   (18*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (19*Pi^2*s[2, 3]^4*zeta[5])/(36*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (95*Pi^2*s[1, 3]*s[2, 3]^4*zeta[5])/
   (36*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (19*Pi^2*s[2, 3]^5*zeta[5])/(36*s[1, 2]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  16*Pi^2*eta[3]^4*eta[2, 3]^2*zeta[3]*zeta[5] - 
  16*Pi^2*eta[3]^2*eta[2, 3]^4*zeta[3]*zeta[5] - 
  ((8*I)*Pi*eta[2, 3]^6*s[1, 2]*zeta[3]*zeta[5])/(eta[3]*etaBar[3]) - 
  ((8*I)*Pi*eta[3]^4*eta[2, 3]*s[1, 2]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  ((8*I)*Pi*eta[3]^2*eta[2, 3]^3*s[1, 2]*zeta[3]*zeta[5])/etaBar[2, 3] + 
  (4*eta[2, 3]^5*s[1, 2]^2*zeta[3]*zeta[5])/(eta[3]*etaBar[3]*etaBar[2, 3]) - 
  ((8*I)*Pi*eta[3]^5*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] + 
  ((24*I)*Pi*eta[3]^4*eta[2, 3]*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] - 
  ((28*I)*Pi*eta[3]^3*eta[2, 3]^2*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] + 
  ((20*I)*Pi*eta[3]*eta[2, 3]^4*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] - 
  ((24*I)*Pi*eta[2, 3]^5*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] - 
  ((24*I)*Pi*eta[3]^5*s[1, 3]*zeta[3]*zeta[5])/etaBar[2, 3] + 
  ((20*I)*Pi*eta[3]^4*eta[2, 3]*s[1, 3]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  ((28*I)*Pi*eta[3]^2*eta[2, 3]^3*s[1, 3]*zeta[3]*zeta[5])/etaBar[2, 3] + 
  ((24*I)*Pi*eta[3]*eta[2, 3]^4*s[1, 3]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  ((8*I)*Pi*eta[2, 3]^5*s[1, 3]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  (16*Pi^2*eta[3]^6*s[1, 3]*zeta[3]*zeta[5])/s[1, 2] - 
  (4*eta[3]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (8*eta[3]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (6*eta[3]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (6*eta[3]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) + (4*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (4*eta[3]^4*s[1, 3]^2*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (4*eta[3]^3*eta[2, 3]*s[1, 3]^2*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (4*eta[3]^2*eta[2, 3]^2*s[1, 3]^2*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (4*eta[3]*eta[2, 3]^3*s[1, 3]^2*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (4*eta[2, 3]^4*s[1, 3]^2*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  ((8*I)*Pi*eta[3]^5*s[1, 3]^2*zeta[3]*zeta[5])/(etaBar[3]*s[1, 2]) - 
  (16*Pi^2*eta[2, 3]^6*s[1, 2]*zeta[3]*zeta[5])/s[2, 3] - 
  ((8*I)*Pi*eta[2, 3]^5*s[1, 2]^2*zeta[3]*zeta[5])/(etaBar[2, 3]*s[2, 3]) - 
  (16*Pi^2*eta[2, 3]^6*s[1, 3]*zeta[3]*zeta[5])/s[2, 3] - 
  ((16*I)*Pi*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) - ((8*I)*Pi*eta[2, 3]^5*s[1, 3]^2*zeta[3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) - ((8*I)*Pi*eta[3]^3*eta[2, 3]^2*s[2, 3]*zeta[3]*
    zeta[5])/etaBar[3] - ((8*I)*Pi*eta[3]*eta[2, 3]^4*s[2, 3]*zeta[3]*
    zeta[5])/etaBar[3] - ((8*I)*Pi*eta[3]^6*s[2, 3]*zeta[3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) - (16*Pi^2*eta[3]^6*s[2, 3]*zeta[3]*zeta[5])/
   s[1, 2] + (4*eta[3]^3*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) + (4*eta[3]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (4*eta[3]^4*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (6*eta[3]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (6*eta[3]^2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (8*eta[3]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (4*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - ((16*I)*Pi*eta[3]^5*s[1, 3]*s[2, 3]*zeta[3]*
    zeta[5])/(etaBar[3]*s[1, 2]) + (4*eta[3]^5*s[2, 3]^2*zeta[3]*zeta[5])/
   (eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  ((8*I)*Pi*eta[3]^5*s[2, 3]^2*zeta[3]*zeta[5])/(etaBar[3]*s[1, 2]) + 
  ((4*I)*Pi*eta[2, 3]^6*zeta[7])/(eta[3]*etaBar[3]) + 
  ((4*I)*Pi*eta[3]^6*zeta[7])/(eta[2, 3]*etaBar[2, 3]) + 
  (8*Pi^2*eta[3]^6*zeta[7])/s[1, 2] - (2*eta[2, 3]^5*s[1, 2]*zeta[7])/
   (eta[3]*etaBar[3]*etaBar[2, 3]) + ((7*I)*Pi*eta[2, 3]^4*s[1, 2]^2*zeta[7])/
   (eta[3]*etaBar[3]) - (7*eta[2, 3]^3*s[1, 2]^3*zeta[7])/
   (2*eta[3]*etaBar[3]*etaBar[2, 3]) - (14*Pi^2*eta[3]^5*s[1, 3]*zeta[7])/
   (3*eta[2, 3]) + 49*Pi^2*eta[3]^3*eta[2, 3]*s[1, 3]*zeta[7] - 
  (70*Pi^2*eta[3]^2*eta[2, 3]^2*s[1, 3]*zeta[7])/3 + 
  49*Pi^2*eta[3]*eta[2, 3]^3*s[1, 3]*zeta[7] - 
  (14*Pi^2*eta[2, 3]^5*s[1, 3]*zeta[7])/(3*eta[3]) + 
  (2*eta[3]^4*s[1, 3]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[3]^3*eta[2, 3]*s[1, 3]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[3]^2*eta[2, 3]^2*s[1, 3]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[3]*eta[2, 3]^3*s[1, 3]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2, 3]^4*s[1, 3]*zeta[7])/(etaBar[3]*etaBar[2, 3]) - 
  (14*Pi^2*eta[3]^4*etaBar[3]*s[1, 3]*zeta[7])/(3*etaBar[2, 3]) + 
  (28*Pi^2*eta[3]^3*eta[2, 3]*etaBar[3]*s[1, 3]*zeta[7])/(3*etaBar[2, 3]) - 
  (14*Pi^2*eta[3]^2*eta[2, 3]^2*etaBar[3]*s[1, 3]*zeta[7])/etaBar[2, 3] + 
  (28*Pi^2*eta[3]*eta[2, 3]^3*etaBar[3]*s[1, 3]*zeta[7])/(3*etaBar[2, 3]) - 
  (14*Pi^2*eta[2, 3]^4*etaBar[3]*s[1, 3]*zeta[7])/(3*etaBar[2, 3]) - 
  (14*Pi^2*eta[3]^4*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) + 
  (28*Pi^2*eta[3]^3*eta[2, 3]*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) - 
  (14*Pi^2*eta[3]^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*zeta[7])/etaBar[3] + 
  (28*Pi^2*eta[3]*eta[2, 3]^3*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) - 
  (14*Pi^2*eta[2, 3]^4*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) + 
  ((4*I)*Pi*eta[3]^5*s[1, 3]*zeta[7])/(etaBar[3]*s[1, 2]) + 
  (((28*I)/3)*Pi*eta[3]^3*s[1, 2]*s[1, 3]*zeta[7])/etaBar[3] - 
  (((7*I)/3)*Pi*eta[3]^4*s[1, 2]*s[1, 3]*zeta[7])/(eta[2, 3]*etaBar[3]) - 
  (((7*I)/4)*Pi*eta[3]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[7])/etaBar[3] - 
  (((175*I)/12)*Pi*eta[3]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[7])/etaBar[3] + 
  (((91*I)/3)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[7])/etaBar[3] + 
  (((259*I)/12)*Pi*eta[3]^3*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] - 
  ((7*I)*Pi*eta[3]^4*s[1, 2]*s[1, 3]*zeta[7])/(eta[2, 3]*etaBar[2, 3]) + 
  (((119*I)/12)*Pi*eta[3]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] - 
  (((21*I)/2)*Pi*eta[3]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] + 
  (((49*I)/3)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] - 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[7])/(eta[3]*etaBar[2, 3]) + 
  (7*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[7])/(2*etaBar[3]*etaBar[2, 3]) - 
  (7*eta[3]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(6*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (21*eta[3]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[7])/
   (8*etaBar[3]*etaBar[2, 3]) - (14*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[7])/
   (3*etaBar[3]*etaBar[2, 3]) + (((7*I)/3)*Pi*eta[3]^3*s[1, 3]^2*zeta[7])/
   etaBar[3] - (((7*I)/3)*Pi*eta[3]^4*s[1, 3]^2*zeta[7])/
   (eta[2, 3]*etaBar[3]) + (((49*I)/4)*Pi*eta[3]^2*eta[2, 3]*s[1, 3]^2*
    zeta[7])/etaBar[3] - (((77*I)/6)*Pi*eta[3]*eta[2, 3]^2*s[1, 3]^2*zeta[7])/
   etaBar[3] + (((259*I)/12)*Pi*eta[2, 3]^3*s[1, 3]^2*zeta[7])/etaBar[3] + 
  (((259*I)/12)*Pi*eta[3]^3*s[1, 3]^2*zeta[7])/etaBar[2, 3] - 
  (((77*I)/6)*Pi*eta[3]^2*eta[2, 3]*s[1, 3]^2*zeta[7])/etaBar[2, 3] + 
  (((49*I)/4)*Pi*eta[3]*eta[2, 3]^2*s[1, 3]^2*zeta[7])/etaBar[2, 3] + 
  (((7*I)/3)*Pi*eta[2, 3]^3*s[1, 3]^2*zeta[7])/etaBar[2, 3] - 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 3]^2*zeta[7])/(eta[3]*etaBar[2, 3]) + 
  (14*Pi^2*eta[3]^4*s[1, 3]^2*zeta[7])/s[1, 2] - 
  (7*eta[3]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(6*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (49*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[7])/
   (8*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[7])/
   (24*etaBar[3]*etaBar[2, 3]) + (7*eta[3]^2*s[1, 3]^3*zeta[7])/
   (2*etaBar[3]*etaBar[2, 3]) + (7*eta[3]*eta[2, 3]*s[1, 3]^3*zeta[7])/
   (2*etaBar[3]*etaBar[2, 3]) + (7*eta[2, 3]^2*s[1, 3]^3*zeta[7])/
   (2*etaBar[3]*etaBar[2, 3]) + ((7*I)*Pi*eta[3]^3*s[1, 3]^3*zeta[7])/
   (etaBar[3]*s[1, 2]) + (8*Pi^2*eta[2, 3]^6*zeta[7])/s[2, 3] + 
  ((4*I)*Pi*eta[2, 3]^5*s[1, 2]*zeta[7])/(etaBar[2, 3]*s[2, 3]) + 
  (14*Pi^2*eta[2, 3]^4*s[1, 2]^2*zeta[7])/s[2, 3] + 
  ((7*I)*Pi*eta[2, 3]^3*s[1, 2]^3*zeta[7])/(etaBar[2, 3]*s[2, 3]) + 
  ((4*I)*Pi*eta[2, 3]^5*s[1, 3]*zeta[7])/(etaBar[2, 3]*s[2, 3]) + 
  (28*Pi^2*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[7])/s[2, 3] + 
  ((21*I)*Pi*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(etaBar[2, 3]*s[2, 3]) + 
  (14*Pi^2*eta[2, 3]^4*s[1, 3]^2*zeta[7])/s[2, 3] + 
  ((21*I)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(etaBar[2, 3]*s[2, 3]) + 
  ((7*I)*Pi*eta[2, 3]^3*s[1, 3]^3*zeta[7])/(etaBar[2, 3]*s[2, 3]) - 
  (2*eta[3]^5*s[2, 3]*zeta[7])/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  ((4*I)*Pi*eta[3]^5*s[2, 3]*zeta[7])/(etaBar[3]*s[1, 2]) + 
  (((49*I)/3)*Pi*eta[3]^3*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] - 
  (((7*I)/3)*Pi*eta[3]^4*s[1, 3]*s[2, 3]*zeta[7])/(eta[2, 3]*etaBar[3]) - 
  (((21*I)/2)*Pi*eta[3]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] + 
  (((119*I)/12)*Pi*eta[3]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] + 
  (((259*I)/12)*Pi*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] - 
  ((7*I)*Pi*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[7])/(eta[3]*etaBar[3]) + 
  (((91*I)/3)*Pi*eta[3]^3*s[1, 3]*s[2, 3]*zeta[7])/etaBar[2, 3] - 
  (((175*I)/12)*Pi*eta[3]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[7])/etaBar[2, 3] - 
  (((7*I)/4)*Pi*eta[3]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[7])/etaBar[2, 3] + 
  (((28*I)/3)*Pi*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[7])/etaBar[2, 3] - 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[7])/(eta[3]*etaBar[2, 3]) + 
  (28*Pi^2*eta[3]^4*s[1, 3]*s[2, 3]*zeta[7])/s[1, 2] - 
  (7*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(24*etaBar[3]*etaBar[2, 3]) + 
  (7*eta[3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(3*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (21*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/
   (2*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[7])/(24*etaBar[3]*etaBar[2, 3]) + 
  (7*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/
   (3*eta[3]*etaBar[3]*etaBar[2, 3]) - (7*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[7])/
   (24*etaBar[3]*etaBar[2, 3]) + (49*eta[3]*eta[2, 3]*s[1, 3]^2*s[2, 3]*
    zeta[7])/(8*etaBar[3]*etaBar[2, 3]) - 
  (7*eta[2, 3]^3*s[1, 3]^2*s[2, 3]*zeta[7])/(6*eta[3]*etaBar[3]*
    etaBar[2, 3]) + ((21*I)*Pi*eta[3]^3*s[1, 3]^2*s[2, 3]*zeta[7])/
   (etaBar[3]*s[1, 2]) + ((7*I)*Pi*eta[3]^4*s[2, 3]^2*zeta[7])/
   (eta[2, 3]*etaBar[2, 3]) + (14*Pi^2*eta[3]^4*s[2, 3]^2*zeta[7])/s[1, 2] - 
  (14*eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[7])/(3*etaBar[3]*etaBar[2, 3]) + 
  (21*eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[7])/
   (8*etaBar[3]*etaBar[2, 3]) + (7*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[7])/
   (2*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[7])/
   (6*eta[3]*etaBar[3]*etaBar[2, 3]) + 
  ((21*I)*Pi*eta[3]^3*s[1, 3]*s[2, 3]^2*zeta[7])/(etaBar[3]*s[1, 2]) - 
  (7*eta[3]^3*s[2, 3]^3*zeta[7])/(2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  ((7*I)*Pi*eta[3]^3*s[2, 3]^3*zeta[7])/(etaBar[3]*s[1, 2]) + 
  ((4*I)*Pi*eta[2, 3]^8*zeta[9])/(eta[3]*etaBar[3]) + 
  ((4*I)*Pi*eta[3]^8*zeta[9])/(eta[2, 3]*etaBar[2, 3]) + 
  (8*Pi^2*eta[3]^8*zeta[9])/s[1, 2] - (2*eta[2, 3]^7*s[1, 2]*zeta[9])/
   (eta[3]*etaBar[3]*etaBar[2, 3]) + (2*eta[3]^6*s[1, 3]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[3]^5*eta[2, 3]*s[1, 3]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[3]^4*eta[2, 3]^2*s[1, 3]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[3]^3*eta[2, 3]^3*s[1, 3]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[3]^2*eta[2, 3]^4*s[1, 3]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[3]*eta[2, 3]^5*s[1, 3]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[2, 3]^6*s[1, 3]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + ((4*I)*Pi*eta[3]^7*s[1, 3]*zeta[9])/
   (etaBar[3]*s[1, 2]) + (8*Pi^2*eta[2, 3]^8*zeta[9])/s[2, 3] + 
  ((4*I)*Pi*eta[2, 3]^7*s[1, 2]*zeta[9])/(etaBar[2, 3]*s[2, 3]) + 
  ((4*I)*Pi*eta[2, 3]^7*s[1, 3]*zeta[9])/(etaBar[2, 3]*s[2, 3]) - 
  (2*eta[3]^7*s[2, 3]*zeta[9])/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  ((4*I)*Pi*eta[3]^7*s[2, 3]*zeta[9])/(etaBar[3]*s[1, 2]), 
 1/(eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  ((2*I)*Pi)/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) + 
  (4*Pi^2)/(s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  ((4*I)*Pi*eta[2]*zeta[3])/etaBar[3] - ((4*I)*Pi*eta[2, 3]*zeta[3])/
   etaBar[3] + (4*I)*Pi^3*eta[2, 3]*etaBar[3]*zeta[3] + 
  ((4*I)/15)*Pi^5*eta[2, 3]*etaBar[3]^3*zeta[3] + 
  ((8*I)/315)*Pi^7*eta[2, 3]*etaBar[3]^5*zeta[3] - 
  ((4*I)*Pi*eta[2]^2*zeta[3])/(eta[2, 3]*etaBar[2, 3]) + 
  (4*I)*Pi^3*eta[2]*etaBar[2, 3]*zeta[3] - (4*I)*Pi^3*eta[2, 3]*etaBar[2, 3]*
   zeta[3] + ((4*I)/15)*Pi^5*eta[2]*etaBar[3]^2*etaBar[2, 3]*zeta[3] - 
  ((8*I)/15)*Pi^5*eta[2, 3]*etaBar[3]^2*etaBar[2, 3]*zeta[3] + 
  ((8*I)/189)*Pi^7*eta[2]*etaBar[3]^4*etaBar[2, 3]*zeta[3] - 
  ((16*I)/189)*Pi^7*eta[2, 3]*etaBar[3]^4*etaBar[2, 3]*zeta[3] - 
  ((4*I)/15)*Pi^5*eta[2]*etaBar[3]*etaBar[2, 3]^2*zeta[3] + 
  ((8*I)/15)*Pi^5*eta[2, 3]*etaBar[3]*etaBar[2, 3]^2*zeta[3] - 
  ((16*I)/189)*Pi^7*eta[2]*etaBar[3]^3*etaBar[2, 3]^2*zeta[3] + 
  ((32*I)/189)*Pi^7*eta[2, 3]*etaBar[3]^3*etaBar[2, 3]^2*zeta[3] + 
  ((4*I)/15)*Pi^5*eta[2]*etaBar[2, 3]^3*zeta[3] - 
  ((4*I)/15)*Pi^5*eta[2, 3]*etaBar[2, 3]^3*zeta[3] + 
  ((16*I)/189)*Pi^7*eta[2]*etaBar[3]^2*etaBar[2, 3]^3*zeta[3] - 
  ((32*I)/189)*Pi^7*eta[2, 3]*etaBar[3]^2*etaBar[2, 3]^3*zeta[3] - 
  ((8*I)/189)*Pi^7*eta[2]*etaBar[3]*etaBar[2, 3]^4*zeta[3] + 
  ((16*I)/189)*Pi^7*eta[2, 3]*etaBar[3]*etaBar[2, 3]^4*zeta[3] + 
  ((8*I)/315)*Pi^7*eta[2]*etaBar[2, 3]^5*zeta[3] - 
  ((8*I)/315)*Pi^7*eta[2, 3]*etaBar[2, 3]^5*zeta[3] + 
  (2*Pi^2*eta[2, 3]*s[1, 2]*zeta[3])/eta[2] + 
  (4*Pi^4*etaBar[3]^2*s[1, 2]*zeta[3])/15 + 
  (2*Pi^4*eta[2, 3]*etaBar[3]^2*s[1, 2]*zeta[3])/(15*eta[2]) + 
  (8*Pi^6*etaBar[3]^4*s[1, 2]*zeta[3])/189 + 
  (4*Pi^6*eta[2, 3]*etaBar[3]^4*s[1, 2]*zeta[3])/(315*eta[2]) + 
  (2*s[1, 2]*zeta[3])/(etaBar[3]*etaBar[2, 3]) - 
  (2*Pi^2*etaBar[3]*s[1, 2]*zeta[3])/etaBar[2, 3] - 
  (2*Pi^4*etaBar[3]^3*s[1, 2]*zeta[3])/(15*etaBar[2, 3]) - 
  (4*Pi^6*etaBar[3]^5*s[1, 2]*zeta[3])/(315*etaBar[2, 3]) + 
  (2*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 2]*zeta[3])/3 - 
  (2*Pi^4*eta[2, 3]*etaBar[3]*etaBar[2, 3]*s[1, 2]*zeta[3])/(15*eta[2]) + 
  (22*Pi^6*etaBar[3]^3*etaBar[2, 3]*s[1, 2]*zeta[3])/945 - 
  (4*Pi^6*eta[2, 3]*etaBar[3]^3*etaBar[2, 3]*s[1, 2]*zeta[3])/(135*eta[2]) - 
  (2*Pi^4*etaBar[2, 3]^2*s[1, 2]*zeta[3])/3 + 
  (2*Pi^4*eta[2, 3]*etaBar[2, 3]^2*s[1, 2]*zeta[3])/(15*eta[2]) - 
  (146*Pi^6*etaBar[3]^2*etaBar[2, 3]^2*s[1, 2]*zeta[3])/945 + 
  (52*Pi^6*eta[2, 3]*etaBar[3]^2*etaBar[2, 3]^2*s[1, 2]*zeta[3])/
   (945*eta[2]) + (208*Pi^6*etaBar[3]*etaBar[2, 3]^3*s[1, 2]*zeta[3])/945 - 
  (4*Pi^6*eta[2, 3]*etaBar[3]*etaBar[2, 3]^3*s[1, 2]*zeta[3])/(135*eta[2]) - 
  (92*Pi^6*etaBar[2, 3]^4*s[1, 2]*zeta[3])/945 + 
  (4*Pi^6*eta[2, 3]*etaBar[2, 3]^4*s[1, 2]*zeta[3])/(315*eta[2]) - 
  (((2*I)/15)*Pi^3*etaBar[3]*s[1, 2]^2*zeta[3])/eta[2] - 
  (((4*I)/189)*Pi^5*etaBar[3]^3*s[1, 2]^2*zeta[3])/eta[2] + 
  (I*Pi*s[1, 2]^2*zeta[3])/(eta[2]*etaBar[2, 3]) + 
  ((I/15)*Pi^3*etaBar[3]^2*s[1, 2]^2*zeta[3])/(eta[2]*etaBar[2, 3]) + 
  (((2*I)/315)*Pi^5*etaBar[3]^4*s[1, 2]^2*zeta[3])/(eta[2]*etaBar[2, 3]) - 
  (((2*I)/5)*Pi^3*etaBar[2, 3]*s[1, 2]^2*zeta[3])/eta[2] - 
  (((17*I)/945)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 2]^2*zeta[3])/eta[2] + 
  (((2*I)/63)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 2]^2*zeta[3])/eta[2] - 
  (((4*I)/63)*Pi^5*etaBar[2, 3]^3*s[1, 2]^2*zeta[3])/eta[2] + 
  (s[1, 2]^3*zeta[3])/(6*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (Pi^2*etaBar[2, 3]*s[1, 2]^3*zeta[3])/(15*eta[2]*eta[2, 3]*etaBar[3]) - 
  (2*Pi^4*etaBar[2, 3]^3*s[1, 2]^3*zeta[3])/(189*eta[2]*eta[2, 3]*
    etaBar[3]) - (2*Pi^2*eta[2]*s[1, 3]*zeta[3])/eta[2, 3] + 
  (4*Pi^4*etaBar[3]^2*s[1, 3]*zeta[3])/15 - 
  (2*Pi^4*eta[2]*etaBar[3]^2*s[1, 3]*zeta[3])/(15*eta[2, 3]) + 
  (8*Pi^6*etaBar[3]^4*s[1, 3]*zeta[3])/189 - 
  (4*Pi^6*eta[2]*etaBar[3]^4*s[1, 3]*zeta[3])/(189*eta[2, 3]) - 
  (2*eta[2, 3]*s[1, 3]*zeta[3])/(eta[2]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*etaBar[2, 3]*s[1, 3]*zeta[3])/etaBar[3] - 
  (14*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[3])/15 + 
  (2*Pi^4*eta[2]*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[3])/(15*eta[2, 3]) - 
  (122*Pi^6*etaBar[3]^3*etaBar[2, 3]*s[1, 3]*zeta[3])/945 + 
  (8*Pi^6*eta[2]*etaBar[3]^3*etaBar[2, 3]*s[1, 3]*zeta[3])/(189*eta[2, 3]) - 
  (2*Pi^4*eta[2]*etaBar[2, 3]^2*s[1, 3]*zeta[3])/(15*eta[2, 3]) + 
  (16*Pi^6*etaBar[3]^2*etaBar[2, 3]^2*s[1, 3]*zeta[3])/189 - 
  (8*Pi^6*eta[2]*etaBar[3]^2*etaBar[2, 3]^2*s[1, 3]*zeta[3])/
   (189*eta[2, 3]) + (2*Pi^4*etaBar[2, 3]^3*s[1, 3]*zeta[3])/(15*etaBar[3]) - 
  (82*Pi^6*etaBar[3]*etaBar[2, 3]^3*s[1, 3]*zeta[3])/945 + 
  (4*Pi^6*eta[2]*etaBar[3]*etaBar[2, 3]^3*s[1, 3]*zeta[3])/(189*eta[2, 3]) - 
  (8*Pi^6*etaBar[2, 3]^4*s[1, 3]*zeta[3])/945 - 
  (4*Pi^6*eta[2]*etaBar[2, 3]^4*s[1, 3]*zeta[3])/(315*eta[2, 3]) + 
  (4*Pi^6*etaBar[2, 3]^5*s[1, 3]*zeta[3])/(315*etaBar[3]) + 
  (I*Pi*s[1, 2]*s[1, 3]*zeta[3])/(eta[2, 3]*etaBar[3]) + 
  ((I/15)*Pi^3*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3])/eta[2] - 
  (((7*I)/15)*Pi^3*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3])/eta[2, 3] + 
  (((2*I)/945)*Pi^5*etaBar[3]^3*s[1, 2]*s[1, 3]*zeta[3])/eta[2] - 
  (((61*I)/945)*Pi^5*etaBar[3]^3*s[1, 2]*s[1, 3]*zeta[3])/eta[2, 3] + 
  (I*Pi*s[1, 2]*s[1, 3]*zeta[3])/(eta[2]*etaBar[2, 3]) + 
  (I*Pi*s[1, 2]*s[1, 3]*zeta[3])/(eta[2, 3]*etaBar[2, 3]) + 
  ((I/15)*Pi^3*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[3])/(eta[2]*etaBar[2, 3]) + 
  (((2*I)/15)*Pi^3*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]) + (((2*I)/315)*Pi^5*etaBar[3]^4*s[1, 2]*s[1, 3]*
    zeta[3])/(eta[2]*etaBar[2, 3]) + 
  (((4*I)/189)*Pi^5*etaBar[3]^4*s[1, 2]*s[1, 3]*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]) - (((2*I)/5)*Pi^3*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[3])/eta[2] - ((I/3)*Pi^3*etaBar[2, 3]*s[1, 2]*s[1, 3]*zeta[3])/
   eta[2, 3] - (((13*I)/315)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[3])/eta[2] - (((11*I)/315)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 2]*
    s[1, 3]*zeta[3])/eta[2, 3] + ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*
    zeta[3])/(eta[2, 3]*etaBar[3]) + 
  ((I/945)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3])/eta[2] + 
  (((32*I)/945)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3])/
   eta[2, 3] - (((4*I)/63)*Pi^5*etaBar[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3])/
   eta[2] - (((46*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3])/
   eta[2, 3] + (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3])/
   (eta[2, 3]*etaBar[3]) + (Pi^2*s[1, 2]^2*s[1, 3]*zeta[3])/
   (15*eta[2]*eta[2, 3]) + (2*Pi^4*etaBar[3]^2*s[1, 2]^2*s[1, 3]*zeta[3])/
   (189*eta[2]*eta[2, 3]) - (Pi^2*etaBar[3]*s[1, 2]^2*s[1, 3]*zeta[3])/
   (30*eta[2]*eta[2, 3]*etaBar[2, 3]) - 
  (Pi^4*etaBar[3]^3*s[1, 2]^2*s[1, 3]*zeta[3])/(315*eta[2]*eta[2, 3]*
    etaBar[2, 3]) + (17*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*
    zeta[3])/(1890*eta[2]*eta[2, 3]) - 
  (Pi^4*etaBar[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3])/(63*eta[2]*eta[2, 3]) + 
  (I*Pi*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[3]) - 
  (((2*I)/15)*Pi^3*etaBar[3]*s[1, 3]^2*zeta[3])/eta[2] - 
  (((7*I)/15)*Pi^3*etaBar[3]*s[1, 3]^2*zeta[3])/eta[2, 3] - 
  (((4*I)/189)*Pi^5*etaBar[3]^3*s[1, 3]^2*zeta[3])/eta[2] - 
  (((61*I)/945)*Pi^5*etaBar[3]^3*s[1, 3]^2*zeta[3])/eta[2, 3] - 
  (((2*I)/15)*Pi^3*etaBar[2, 3]*s[1, 3]^2*zeta[3])/eta[2] - 
  (((4*I)/189)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3])/eta[2] + 
  (((8*I)/189)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3])/eta[2, 3] + 
  ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[3]) - 
  (((4*I)/189)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/eta[2] - 
  (((41*I)/945)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/eta[2, 3] - 
  (((4*I)/189)*Pi^5*etaBar[2, 3]^3*s[1, 3]^2*zeta[3])/eta[2] - 
  (((4*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 3]^2*zeta[3])/eta[2, 3] + 
  (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[3]) - 
  (Pi^2*s[1, 2]*s[1, 3]^2*zeta[3])/(30*eta[2]*eta[2, 3]) - 
  (Pi^4*etaBar[3]^2*s[1, 2]*s[1, 3]^2*zeta[3])/(945*eta[2]*eta[2, 3]) - 
  (Pi^2*etaBar[3]*s[1, 2]*s[1, 3]^2*zeta[3])/(30*eta[2]*eta[2, 3]*
    etaBar[2, 3]) - (Pi^4*etaBar[3]^3*s[1, 2]*s[1, 3]^2*zeta[3])/
   (315*eta[2]*eta[2, 3]*etaBar[2, 3]) + 
  (13*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3])/
   (630*eta[2]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3])/
   (1890*eta[2]*eta[2, 3]) + (Pi^2*s[1, 3]^3*zeta[3])/(15*eta[2]*eta[2, 3]) + 
  (2*Pi^4*etaBar[3]^2*s[1, 3]^3*zeta[3])/(189*eta[2]*eta[2, 3]) + 
  (s[1, 3]^3*zeta[3])/(6*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]^3*zeta[3])/(189*eta[2]*eta[2, 3]) + 
  (2*Pi^4*etaBar[2, 3]^2*s[1, 3]^3*zeta[3])/(189*eta[2]*eta[2, 3]) - 
  (8*Pi^2*eta[2, 3]^2*zeta[3])/s[2, 3] - ((4*I)*Pi*eta[2, 3]*s[1, 2]*zeta[3])/
   (etaBar[2, 3]*s[2, 3]) - (4*Pi^4*etaBar[2, 3]^2*s[1, 2]^2*zeta[3])/
   (15*s[2, 3]) - (8*Pi^6*etaBar[2, 3]^4*s[1, 2]^2*zeta[3])/(189*s[2, 3]) + 
  ((I/3)*Pi*s[1, 2]^3*zeta[3])/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) - 
  (((2*I)/15)*Pi^3*etaBar[2, 3]*s[1, 2]^3*zeta[3])/(eta[2, 3]*s[2, 3]) - 
  (((4*I)/189)*Pi^5*etaBar[2, 3]^3*s[1, 2]^3*zeta[3])/(eta[2, 3]*s[2, 3]) - 
  ((4*I)*Pi*eta[2, 3]*s[1, 3]*zeta[3])/(etaBar[2, 3]*s[2, 3]) - 
  (8*Pi^4*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3])/(15*s[2, 3]) - 
  (16*Pi^6*etaBar[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3])/(189*s[2, 3]) + 
  (I*Pi*s[1, 2]^2*s[1, 3]*zeta[3])/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) - 
  (((2*I)/5)*Pi^3*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3])/
   (eta[2, 3]*s[2, 3]) - (((4*I)/63)*Pi^5*etaBar[2, 3]^3*s[1, 2]^2*s[1, 3]*
    zeta[3])/(eta[2, 3]*s[2, 3]) - (4*Pi^4*etaBar[2, 3]^2*s[1, 3]^2*zeta[3])/
   (15*s[2, 3]) - (8*Pi^6*etaBar[2, 3]^4*s[1, 3]^2*zeta[3])/(189*s[2, 3]) + 
  (I*Pi*s[1, 2]*s[1, 3]^2*zeta[3])/(eta[2, 3]*etaBar[2, 3]*s[2, 3]) - 
  (((2*I)/5)*Pi^3*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3])/
   (eta[2, 3]*s[2, 3]) - (((4*I)/63)*Pi^5*etaBar[2, 3]^3*s[1, 2]*s[1, 3]^2*
    zeta[3])/(eta[2, 3]*s[2, 3]) + ((I/3)*Pi*s[1, 3]^3*zeta[3])/
   (eta[2, 3]*etaBar[2, 3]*s[2, 3]) - 
  (((2*I)/15)*Pi^3*etaBar[2, 3]*s[1, 3]^3*zeta[3])/(eta[2, 3]*s[2, 3]) - 
  (((4*I)/189)*Pi^5*etaBar[2, 3]^3*s[1, 3]^3*zeta[3])/(eta[2, 3]*s[2, 3]) + 
  (2*Pi^2*eta[2, 3]*s[2, 3]*zeta[3])/eta[2] + 
  (8*Pi^4*etaBar[3]^2*s[2, 3]*zeta[3])/15 + 
  (2*Pi^4*eta[2, 3]*etaBar[3]^2*s[2, 3]*zeta[3])/(15*eta[2]) + 
  (16*Pi^6*etaBar[3]^4*s[2, 3]*zeta[3])/189 + 
  (4*Pi^6*eta[2, 3]*etaBar[3]^4*s[2, 3]*zeta[3])/(315*eta[2]) - 
  (2*eta[2]*s[2, 3]*zeta[3])/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*etaBar[2, 3]*s[2, 3]*zeta[3])/etaBar[3] - 
  (8*Pi^4*etaBar[3]*etaBar[2, 3]*s[2, 3]*zeta[3])/15 - 
  (2*Pi^4*eta[2, 3]*etaBar[3]*etaBar[2, 3]*s[2, 3]*zeta[3])/(15*eta[2]) - 
  (4*Pi^6*etaBar[3]^3*etaBar[2, 3]*s[2, 3]*zeta[3])/21 - 
  (4*Pi^6*eta[2, 3]*etaBar[3]^3*etaBar[2, 3]*s[2, 3]*zeta[3])/(135*eta[2]) - 
  (2*Pi^4*etaBar[2, 3]^2*s[2, 3]*zeta[3])/5 + 
  (2*Pi^4*eta[2, 3]*etaBar[2, 3]^2*s[2, 3]*zeta[3])/(15*eta[2]) + 
  (94*Pi^6*etaBar[3]^2*etaBar[2, 3]^2*s[2, 3]*zeta[3])/945 + 
  (52*Pi^6*eta[2, 3]*etaBar[3]^2*etaBar[2, 3]^2*s[2, 3]*zeta[3])/
   (945*eta[2]) + (2*Pi^4*etaBar[2, 3]^3*s[2, 3]*zeta[3])/(15*etaBar[3]) + 
  (2*Pi^6*etaBar[3]*etaBar[2, 3]^3*s[2, 3]*zeta[3])/315 - 
  (4*Pi^6*eta[2, 3]*etaBar[3]*etaBar[2, 3]^3*s[2, 3]*zeta[3])/(135*eta[2]) - 
  (52*Pi^6*etaBar[2, 3]^4*s[2, 3]*zeta[3])/945 + 
  (4*Pi^6*eta[2, 3]*etaBar[2, 3]^4*s[2, 3]*zeta[3])/(315*eta[2]) + 
  (4*Pi^6*etaBar[2, 3]^5*s[2, 3]*zeta[3])/(315*etaBar[3]) + 
  (I*Pi*s[1, 2]*s[2, 3]*zeta[3])/(eta[2]*etaBar[3]) - 
  (((2*I)/5)*Pi^3*etaBar[3]*s[1, 2]*s[2, 3]*zeta[3])/eta[2] - 
  (((4*I)/63)*Pi^5*etaBar[3]^3*s[1, 2]*s[2, 3]*zeta[3])/eta[2] + 
  (I*Pi*s[1, 2]*s[2, 3]*zeta[3])/(eta[2]*etaBar[2, 3]) + 
  ((I/15)*Pi^3*etaBar[3]^2*s[1, 2]*s[2, 3]*zeta[3])/(eta[2]*etaBar[2, 3]) + 
  (((2*I)/315)*Pi^5*etaBar[3]^4*s[1, 2]*s[2, 3]*zeta[3])/
   (eta[2]*etaBar[2, 3]) - (((2*I)/5)*Pi^3*etaBar[2, 3]*s[1, 2]*s[2, 3]*
    zeta[3])/eta[2] + (((11*I)/315)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 2]*
    s[2, 3]*zeta[3])/eta[2] + ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 2]*s[2, 3]*
    zeta[3])/(eta[2]*etaBar[3]) + (((11*I)/315)*Pi^5*etaBar[3]*etaBar[2, 3]^2*
    s[1, 2]*s[2, 3]*zeta[3])/eta[2] - 
  (((4*I)/63)*Pi^5*etaBar[2, 3]^3*s[1, 2]*s[2, 3]*zeta[3])/eta[2] + 
  (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 2]*s[2, 3]*zeta[3])/
   (eta[2]*etaBar[3]) + (I*Pi*s[1, 3]*s[2, 3]*zeta[3])/(eta[2]*etaBar[3]) + 
  (I*Pi*s[1, 3]*s[2, 3]*zeta[3])/(eta[2, 3]*etaBar[3]) - 
  (((2*I)/5)*Pi^3*etaBar[3]*s[1, 3]*s[2, 3]*zeta[3])/eta[2] - 
  (((4*I)/15)*Pi^3*etaBar[3]*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] - 
  (((4*I)/63)*Pi^5*etaBar[3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[2] - 
  (((2*I)/21)*Pi^5*etaBar[3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] + 
  ((I/15)*Pi^3*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3])/eta[2] - 
  ((I/5)*Pi^3*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] + 
  ((I/945)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3])/eta[2] + 
  (((47*I)/945)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3])/
   eta[2, 3] + ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3])/
   (eta[2]*etaBar[3]) + ((I/15)*Pi^3*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3])/
   (eta[2, 3]*etaBar[3]) - (((13*I)/315)*Pi^5*etaBar[3]*etaBar[2, 3]^2*
    s[1, 3]*s[2, 3]*zeta[3])/eta[2] + 
  ((I/315)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] + 
  (((2*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[2] - 
  (((26*I)/945)*Pi^5*etaBar[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3])/eta[2, 3] + 
  (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 3]*s[2, 3]*zeta[3])/
   (eta[2]*etaBar[3]) + (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[1, 3]*s[2, 3]*
    zeta[3])/(eta[2, 3]*etaBar[3]) - (Pi^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (30*eta[2]*eta[2, 3]) - (Pi^4*etaBar[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (1890*eta[2]*eta[2, 3]) + (Pi^2*etaBar[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (30*eta[2]*eta[2, 3]*etaBar[2, 3]) + 
  (Pi^4*etaBar[3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (135*eta[2]*eta[2, 3]*etaBar[2, 3]) + 
  (Pi^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (30*eta[2]*eta[2, 3]*etaBar[3]) - 
  (11*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (315*eta[2]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3])/(1890*eta[2]*eta[2, 3]) + 
  (Pi^4*etaBar[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3])/
   (135*eta[2]*eta[2, 3]*etaBar[3]) - (Pi^2*s[1, 3]^2*s[2, 3]*zeta[3])/
   (30*eta[2]*eta[2, 3]) - (Pi^4*etaBar[3]^2*s[1, 3]^2*s[2, 3]*zeta[3])/
   (1890*eta[2]*eta[2, 3]) - (Pi^2*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3])/
   (30*eta[2]*eta[2, 3]*etaBar[3]) + 
  (13*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3])/
   (630*eta[2]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[3])/
   (945*eta[2]*eta[2, 3]) - (Pi^4*etaBar[2, 3]^3*s[1, 3]^2*s[2, 3]*zeta[3])/
   (315*eta[2]*eta[2, 3]*etaBar[3]) + (I*Pi*s[2, 3]^2*zeta[3])/
   (eta[2]*etaBar[3]) - (((2*I)/5)*Pi^3*etaBar[3]*s[2, 3]^2*zeta[3])/eta[2] - 
  (((4*I)/63)*Pi^5*etaBar[3]^3*s[2, 3]^2*zeta[3])/eta[2] + 
  ((I/3)*Pi*s[2, 3]^2*zeta[3])/(eta[2, 3]*etaBar[2, 3]) - 
  (((2*I)/15)*Pi^3*etaBar[3]^2*s[2, 3]^2*zeta[3])/(eta[2, 3]*etaBar[2, 3]) - 
  (((4*I)/189)*Pi^5*etaBar[3]^4*s[2, 3]^2*zeta[3])/(eta[2, 3]*etaBar[2, 3]) - 
  (((2*I)/15)*Pi^3*etaBar[2, 3]*s[2, 3]^2*zeta[3])/eta[2] + 
  (((2*I)/63)*Pi^5*etaBar[3]^2*etaBar[2, 3]*s[2, 3]^2*zeta[3])/eta[2] + 
  ((I/15)*Pi^3*etaBar[2, 3]^2*s[2, 3]^2*zeta[3])/(eta[2]*etaBar[3]) - 
  (((17*I)/945)*Pi^5*etaBar[3]*etaBar[2, 3]^2*s[2, 3]^2*zeta[3])/eta[2] - 
  (((4*I)/189)*Pi^5*etaBar[2, 3]^3*s[2, 3]^2*zeta[3])/eta[2] + 
  (((2*I)/315)*Pi^5*etaBar[2, 3]^4*s[2, 3]^2*zeta[3])/(eta[2]*etaBar[3]) + 
  (Pi^2*s[1, 3]*s[2, 3]^2*zeta[3])/(15*eta[2]*eta[2, 3]) - 
  (Pi^4*etaBar[3]^2*s[1, 3]*s[2, 3]^2*zeta[3])/(63*eta[2]*eta[2, 3]) - 
  (Pi^2*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3])/
   (30*eta[2]*eta[2, 3]*etaBar[3]) + 
  (17*Pi^4*etaBar[3]*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3])/
   (1890*eta[2]*eta[2, 3]) + (2*Pi^4*etaBar[2, 3]^2*s[1, 3]*s[2, 3]^2*
    zeta[3])/(189*eta[2]*eta[2, 3]) - 
  (Pi^4*etaBar[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[3])/
   (315*eta[2]*eta[2, 3]*etaBar[3]) + (s[2, 3]^3*zeta[3])/
   (6*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (Pi^2*etaBar[3]*s[2, 3]^3*zeta[3])/(15*eta[2]*eta[2, 3]*etaBar[2, 3]) - 
  (2*Pi^4*etaBar[3]^3*s[2, 3]^3*zeta[3])/(189*eta[2]*eta[2, 3]*
    etaBar[2, 3]) + (8*Pi^2*s[1, 2]*s[1, 3]*zeta[3])/
   (s[1, 2] + s[1, 3] + s[2, 3]) + (2*Pi^2*s[1, 2]^3*zeta[3])/
   (3*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (2*Pi^2*s[1, 2]^2*s[1, 3]*zeta[3])/
   (s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (2*Pi^2*s[1, 2]*s[1, 3]^2*zeta[3])/
   (s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + (2*Pi^2*s[1, 3]^3*zeta[3])/
   (3*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (2*Pi^2*s[1, 2]*s[2, 3]*zeta[3])/(s[1, 2] + s[1, 3] + s[2, 3]) - 
  (2*Pi^2*s[1, 3]*s[2, 3]*zeta[3])/(s[1, 2] + s[1, 3] + s[2, 3]) - 
  (4*Pi^2*s[2, 3]^2*zeta[3])/(3*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  8*Pi^2*eta[2]^4*zeta[3]^2 + 16*Pi^2*eta[2]^3*eta[2, 3]*zeta[3]^2 + 
  8*Pi^2*eta[2]^2*eta[2, 3]^2*zeta[3]^2 - 16*Pi^2*eta[2]*eta[2, 3]^3*
   zeta[3]^2 + 8*Pi^2*eta[2, 3]^4*zeta[3]^2 + 
  ((4*I)*Pi*eta[2]^3*s[1, 2]*zeta[3]^2)/etaBar[3] + 
  ((4*I)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]*zeta[3]^2)/etaBar[3] + 
  ((4*I)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]*zeta[3]^2)/etaBar[3] + 
  ((4*I)*Pi*eta[2, 3]^3*s[1, 2]*zeta[3]^2)/etaBar[3] - 
  (4*I)*Pi^3*eta[2]^2*eta[2, 3]*etaBar[3]*s[1, 2]*zeta[3]^2 - 
  (4*I)*Pi^3*eta[2, 3]^3*etaBar[3]*s[1, 2]*zeta[3]^2 + 
  ((8*I)*Pi*eta[2]^3*s[1, 2]*zeta[3]^2)/etaBar[2, 3] + 
  ((4*I)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]*zeta[3]^2)/etaBar[2, 3] - 
  ((8*I)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]*zeta[3]^2)/etaBar[2, 3] + 
  ((4*I)*Pi*eta[2, 3]^3*s[1, 2]*zeta[3]^2)/etaBar[2, 3] - 
  (4*I)*Pi^3*eta[2]^3*etaBar[2, 3]*s[1, 2]*zeta[3]^2 + 
  (4*I)*Pi^3*eta[2]^2*eta[2, 3]*etaBar[2, 3]*s[1, 2]*zeta[3]^2 - 
  (4*I)*Pi^3*eta[2]*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]*zeta[3]^2 + 
  (4*I)*Pi^3*eta[2, 3]^3*etaBar[2, 3]*s[1, 2]*zeta[3]^2 - 
  6*Pi^2*eta[2]*eta[2, 3]*s[1, 2]^2*zeta[3]^2 + 
  4*Pi^2*eta[2, 3]^2*s[1, 2]^2*zeta[3]^2 - 
  (2*Pi^2*eta[2, 3]^3*s[1, 2]^2*zeta[3]^2)/eta[2] - 
  (2*eta[2]^2*s[1, 2]^2*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (2*eta[2]*eta[2, 3]*s[1, 2]^2*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (2*eta[2, 3]^2*s[1, 2]^2*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[2]^2*etaBar[3]*s[1, 2]^2*zeta[3]^2)/etaBar[2, 3] + 
  (2*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 2]^2*zeta[3]^2)/etaBar[2, 3] - 
  (((2*I)/3)*Pi*eta[2]*s[1, 2]^3*zeta[3]^2)/etaBar[3] - 
  (((2*I)/3)*Pi*eta[2, 3]*s[1, 2]^3*zeta[3]^2)/etaBar[3] - 
  ((3*I)*Pi*eta[2]*s[1, 2]^3*zeta[3]^2)/etaBar[2, 3] - 
  (((2*I)/3)*Pi*eta[2]^2*s[1, 2]^3*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) + 
  ((2*I)*Pi*eta[2, 3]*s[1, 2]^3*zeta[3]^2)/etaBar[2, 3] - 
  (I*Pi*eta[2, 3]^2*s[1, 2]^3*zeta[3]^2)/(eta[2]*etaBar[2, 3]) + 
  (s[1, 2]^4*zeta[3]^2)/(3*etaBar[3]*etaBar[2, 3]) + 
  ((4*I)*Pi*eta[2]^3*s[1, 3]*zeta[3]^2)/etaBar[3] - 
  ((4*I)*Pi*eta[2]^2*eta[2, 3]*s[1, 3]*zeta[3]^2)/etaBar[3] + 
  ((8*I)*Pi*eta[2, 3]^3*s[1, 3]*zeta[3]^2)/etaBar[3] - 
  (4*I)*Pi^3*eta[2]^2*eta[2, 3]*etaBar[3]*s[1, 3]*zeta[3]^2 + 
  (8*I)*Pi^3*eta[2]*eta[2, 3]^2*etaBar[3]*s[1, 3]*zeta[3]^2 - 
  (8*I)*Pi^3*eta[2, 3]^3*etaBar[3]*s[1, 3]*zeta[3]^2 + 
  ((8*I)*Pi*eta[2]^2*eta[2, 3]*s[1, 3]*zeta[3]^2)/etaBar[2, 3] - 
  (4*I)*Pi^3*eta[2]^3*etaBar[2, 3]*s[1, 3]*zeta[3]^2 + 
  (12*I)*Pi^3*eta[2]^2*eta[2, 3]*etaBar[2, 3]*s[1, 3]*zeta[3]^2 - 
  (16*I)*Pi^3*eta[2]*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*zeta[3]^2 + 
  (8*I)*Pi^3*eta[2, 3]^3*etaBar[2, 3]*s[1, 3]*zeta[3]^2 - 
  16*Pi^2*eta[2]^2*s[1, 2]*s[1, 3]*zeta[3]^2 + 
  (2*Pi^2*eta[2]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/eta[2, 3] + 
  12*Pi^2*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2 - 
  22*Pi^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3]^2 - 
  (4*Pi^2*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/eta[2] - 
  (2*eta[2]^2*s[1, 2]*s[1, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[2]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3]^2)/etaBar[2, 3] - 
  (4*Pi^2*eta[2]*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3]^2)/
   etaBar[2, 3] + (4*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[3]^2)/
   etaBar[2, 3] - (2*Pi^2*eta[2]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2)/
   etaBar[3] - (2*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2)/
   etaBar[3] + (I*Pi*eta[2]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/etaBar[3] - 
  (I*Pi*eta[2]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(eta[2, 3]*etaBar[3]) - 
  ((2*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/etaBar[3] - 
  ((4*I)*Pi*eta[2]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) - 
  ((7*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/etaBar[2, 3] - 
  ((3*I)*Pi*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(eta[2]*etaBar[2, 3]) - 
  (s[1, 2]^3*s[1, 3]*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) + 
  (eta[2]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/(2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/(3*eta[2]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[2]^3*s[1, 3]^2*zeta[3]^2)/eta[2, 3] + 
  (2*eta[2, 3]^3*s[1, 3]^2*zeta[3]^2)/(eta[2]*etaBar[3]*etaBar[2, 3]) - 
  (2*Pi^2*eta[2]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3]^2)/etaBar[3] + 
  (4*Pi^2*eta[2]*eta[2, 3]*etaBar[2, 3]*s[1, 3]^2*zeta[3]^2)/etaBar[3] - 
  (4*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[3]^2)/etaBar[3] + 
  (I*Pi*eta[2]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/etaBar[3] - 
  ((2*I)*Pi*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]) - 
  ((4*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/etaBar[3] - 
  ((3*I)*Pi*eta[2]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/etaBar[2, 3] - 
  ((4*I)*Pi*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) - 
  ((6*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/etaBar[2, 3] - 
  ((2*I)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(eta[2]*etaBar[2, 3]) - 
  (s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) + 
  (eta[2]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (((2*I)/3)*Pi*eta[2]*s[1, 3]^3*zeta[3]^2)/etaBar[3] - 
  (I*Pi*eta[2]^2*s[1, 3]^3*zeta[3]^2)/(eta[2, 3]*etaBar[3]) - 
  (((8*I)/3)*Pi*eta[2, 3]*s[1, 3]^3*zeta[3]^2)/etaBar[3] - 
  (((2*I)/3)*Pi*eta[2]^2*s[1, 3]^3*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) + 
  (s[1, 2]*s[1, 3]^3*zeta[3]^2)/(3*etaBar[3]*etaBar[2, 3]) + 
  (eta[2]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/(2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (eta[2, 3]*s[1, 3]^4*zeta[3]^2)/(3*eta[2]*etaBar[3]*etaBar[2, 3]) + 
  (8*Pi^2*eta[2, 3]^4*s[1, 2]*zeta[3]^2)/s[2, 3] + 
  ((4*I)*Pi*eta[2, 3]^3*s[1, 2]^2*zeta[3]^2)/(etaBar[2, 3]*s[2, 3]) - 
  (4*Pi^2*eta[2, 3]^2*s[1, 2]^3*zeta[3]^2)/(3*s[2, 3]) - 
  (((2*I)/3)*Pi*eta[2, 3]*s[1, 2]^4*zeta[3]^2)/(etaBar[2, 3]*s[2, 3]) + 
  (8*Pi^2*eta[2, 3]^4*s[1, 3]*zeta[3]^2)/s[2, 3] + 
  ((8*I)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/(etaBar[2, 3]*s[2, 3]) - 
  (4*Pi^2*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/s[2, 3] - 
  (((8*I)/3)*Pi*eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) + ((4*I)*Pi*eta[2, 3]^3*s[1, 3]^2*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) - (4*Pi^2*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/
   s[2, 3] - ((4*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) - (4*Pi^2*eta[2, 3]^2*s[1, 3]^3*zeta[3]^2)/
   (3*s[2, 3]) - (((8*I)/3)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) - (((2*I)/3)*Pi*eta[2, 3]*s[1, 3]^4*zeta[3]^2)/
   (etaBar[2, 3]*s[2, 3]) + ((8*I)*Pi*eta[2]^3*s[2, 3]*zeta[3]^2)/etaBar[3] - 
  ((4*I)*Pi*eta[2]*eta[2, 3]^2*s[2, 3]*zeta[3]^2)/etaBar[3] + 
  ((4*I)*Pi*eta[2, 3]^3*s[2, 3]*zeta[3]^2)/etaBar[3] - 
  (8*I)*Pi^3*eta[2]^2*eta[2, 3]*etaBar[3]*s[2, 3]*zeta[3]^2 + 
  (8*I)*Pi^3*eta[2]*eta[2, 3]^2*etaBar[3]*s[2, 3]*zeta[3]^2 - 
  (4*I)*Pi^3*eta[2, 3]^3*etaBar[3]*s[2, 3]*zeta[3]^2 + 
  ((4*I)*Pi*eta[2]^4*s[2, 3]*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) - 
  (8*I)*Pi^3*eta[2]^3*etaBar[2, 3]*s[2, 3]*zeta[3]^2 + 
  (16*I)*Pi^3*eta[2]^2*eta[2, 3]*etaBar[2, 3]*s[2, 3]*zeta[3]^2 - 
  (12*I)*Pi^3*eta[2]*eta[2, 3]^2*etaBar[2, 3]*s[2, 3]*zeta[3]^2 + 
  (4*I)*Pi^3*eta[2, 3]^3*etaBar[2, 3]*s[2, 3]*zeta[3]^2 + 
  4*Pi^2*eta[2]^2*s[1, 2]*s[2, 3]*zeta[3]^2 - 10*Pi^2*eta[2]*eta[2, 3]*
   s[1, 2]*s[2, 3]*zeta[3]^2 + 6*Pi^2*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[3]^2 - 
  (4*Pi^2*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[3]^2)/eta[2] + 
  (2*eta[2]*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (2*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) + 
  (4*Pi^2*eta[2]^2*etaBar[3]*s[1, 2]*s[2, 3]*zeta[3]^2)/etaBar[2, 3] - 
  (4*Pi^2*eta[2]*eta[2, 3]*etaBar[3]*s[1, 2]*s[2, 3]*zeta[3]^2)/
   etaBar[2, 3] + (2*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 2]*s[2, 3]*zeta[3]^2)/
   etaBar[2, 3] - (2*Pi^2*eta[2]^2*etaBar[2, 3]*s[1, 2]*s[2, 3]*zeta[3]^2)/
   etaBar[3] - (2*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]*s[2, 3]*zeta[3]^2)/
   etaBar[3] - ((2*I)*Pi*eta[2]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/etaBar[3] + 
  (I*Pi*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/etaBar[3] - 
  (I*Pi*eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[3]^2)/(eta[2]*etaBar[3]) - 
  ((5*I)*Pi*eta[2]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/etaBar[2, 3] + 
  ((3*I)*Pi*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/etaBar[2, 3] - 
  ((2*I)*Pi*eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[3]^2)/(eta[2]*etaBar[2, 3]) - 
  (s[1, 2]^3*s[2, 3]*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) - 
  (eta[2]*s[1, 2]^3*s[2, 3]*zeta[3]^2)/(3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (eta[2, 3]*s[1, 2]^3*s[2, 3]*zeta[3]^2)/(2*eta[2]*etaBar[3]*etaBar[2, 3]) + 
  4*Pi^2*eta[2]^2*s[1, 3]*s[2, 3]*zeta[3]^2 + 
  (4*Pi^2*eta[2]^3*s[1, 3]*s[2, 3]*zeta[3]^2)/eta[2, 3] - 
  4*Pi^2*eta[2]*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2 + 
  2*Pi^2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3]^2 - 
  (4*Pi^2*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3]^2)/eta[2] + 
  (4*eta[2]*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/(etaBar[3]*etaBar[2, 3]) - 
  (6*Pi^2*eta[2]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/etaBar[3] + 
  (8*Pi^2*eta[2]*eta[2, 3]*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   etaBar[3] - (6*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   etaBar[3] - ((6*I)*Pi*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   etaBar[3] - ((3*I)*Pi*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (eta[2, 3]*etaBar[3]) - ((6*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/etaBar[3] - ((3*I)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/(eta[2]*etaBar[3]) - ((5*I)*Pi*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/etaBar[2, 3] - ((4*I)*Pi*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) - 
  ((3*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/etaBar[2, 3] - 
  ((3*I)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (eta[2]*etaBar[2, 3]) + (3*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (etaBar[3]*etaBar[2, 3]) - (eta[2]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (eta[2, 3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/
   (2*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  ((2*I)*Pi*eta[2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/etaBar[3] - 
  ((3*I)*Pi*eta[2]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(eta[2, 3]*etaBar[3]) - 
  ((4*I)*Pi*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/etaBar[3] - 
  ((2*I)*Pi*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(eta[2]*etaBar[3]) - 
  (s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) - 
  (eta[2]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(2*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (eta[2, 3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/
   (eta[2]*etaBar[3]*etaBar[2, 3]) - (eta[2]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/
   (3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 4*Pi^2*eta[2]^2*s[2, 3]^2*
   zeta[3]^2 - 4*Pi^2*eta[2]*eta[2, 3]*s[2, 3]^2*zeta[3]^2 + 
  (2*Pi^2*eta[2, 3]^2*s[2, 3]^2*zeta[3]^2)/3 - 
  (2*Pi^2*eta[2, 3]^3*s[2, 3]^2*zeta[3]^2)/eta[2] + 
  (2*eta[2]^3*s[2, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (4*Pi^2*eta[2]^2*etaBar[2, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[3] + 
  (4*Pi^2*eta[2]*eta[2, 3]*etaBar[2, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[3] - 
  (2*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[3] - 
  ((4*I)*Pi*eta[2]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/etaBar[3] + 
  (I*Pi*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/etaBar[3] - 
  ((2*I)*Pi*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[3]^2)/(eta[2]*etaBar[3]) - 
  ((2*I)*Pi*eta[2]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/etaBar[2, 3] + 
  ((I/3)*Pi*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/etaBar[2, 3] - 
  (I*Pi*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[3]^2)/(eta[2]*etaBar[2, 3]) - 
  (s[1, 2]^2*s[2, 3]^2*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) + 
  (eta[2, 3]*s[1, 2]^2*s[2, 3]^2*zeta[3]^2)/(eta[2]*etaBar[3]*etaBar[2, 3]) - 
  ((4*I)*Pi*eta[2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[3] - 
  ((2*I)*Pi*eta[2]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]) - 
  ((2*I)*Pi*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[3] - 
  ((3*I)*Pi*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(eta[2]*etaBar[3]) - 
  (((2*I)/3)*Pi*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/etaBar[2, 3] - 
  (s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(2*etaBar[3]*etaBar[2, 3]) - 
  (eta[2]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/
   (2*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  (((8*I)/3)*Pi*eta[2]*s[2, 3]^3*zeta[3]^2)/etaBar[3] - 
  (((2*I)/3)*Pi*eta[2, 3]*s[2, 3]^3*zeta[3]^2)/etaBar[3] - 
  (I*Pi*eta[2, 3]^2*s[2, 3]^3*zeta[3]^2)/(eta[2]*etaBar[3]) - 
  (((2*I)/3)*Pi*eta[2]^2*s[2, 3]^3*zeta[3]^2)/(eta[2, 3]*etaBar[2, 3]) + 
  (s[1, 2]*s[2, 3]^3*zeta[3]^2)/(3*etaBar[3]*etaBar[2, 3]) + 
  (eta[2, 3]*s[1, 2]*s[2, 3]^3*zeta[3]^2)/(2*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  (eta[2, 3]*s[1, 3]*s[2, 3]^3*zeta[3]^2)/(3*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  (eta[2]*s[2, 3]^4*zeta[3]^2)/(3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  ((4*I)*Pi*eta[2]^3*zeta[5])/etaBar[3] - 
  ((4*I)*Pi*eta[2]^2*eta[2, 3]*zeta[5])/etaBar[3] - 
  ((4*I)*Pi*eta[2]*eta[2, 3]^2*zeta[5])/etaBar[3] - 
  ((4*I)*Pi*eta[2, 3]^3*zeta[5])/etaBar[3] + ((20*I)/3)*Pi^3*eta[2]^2*
   eta[2, 3]*etaBar[3]*zeta[5] - ((20*I)/3)*Pi^3*eta[2]*eta[2, 3]^2*etaBar[3]*
   zeta[5] + ((20*I)/3)*Pi^3*eta[2, 3]^3*etaBar[3]*zeta[5] + 
  ((4*I)/9)*Pi^5*eta[2]^2*eta[2, 3]*etaBar[3]^3*zeta[5] - 
  ((4*I)/9)*Pi^5*eta[2]*eta[2, 3]^2*etaBar[3]^3*zeta[5] + 
  ((4*I)/9)*Pi^5*eta[2, 3]^3*etaBar[3]^3*zeta[5] - 
  ((4*I)*Pi*eta[2]^4*zeta[5])/(eta[2, 3]*etaBar[2, 3]) + 
  ((20*I)/3)*Pi^3*eta[2]^3*etaBar[2, 3]*zeta[5] - 
  ((40*I)/3)*Pi^3*eta[2]^2*eta[2, 3]*etaBar[2, 3]*zeta[5] + 
  ((40*I)/3)*Pi^3*eta[2]*eta[2, 3]^2*etaBar[2, 3]*zeta[5] - 
  ((20*I)/3)*Pi^3*eta[2, 3]^3*etaBar[2, 3]*zeta[5] + 
  ((4*I)/15)*Pi^5*eta[2]^3*etaBar[3]^2*etaBar[2, 3]*zeta[5] - 
  ((16*I)/15)*Pi^5*eta[2]^2*eta[2, 3]*etaBar[3]^2*etaBar[2, 3]*zeta[5] + 
  ((8*I)/5)*Pi^5*eta[2]*eta[2, 3]^2*etaBar[3]^2*etaBar[2, 3]*zeta[5] - 
  ((16*I)/15)*Pi^5*eta[2, 3]^3*etaBar[3]^2*etaBar[2, 3]*zeta[5] - 
  ((4*I)/15)*Pi^5*eta[2]^3*etaBar[3]*etaBar[2, 3]^2*zeta[5] + 
  ((16*I)/15)*Pi^5*eta[2]^2*eta[2, 3]*etaBar[3]*etaBar[2, 3]^2*zeta[5] - 
  ((8*I)/5)*Pi^5*eta[2]*eta[2, 3]^2*etaBar[3]*etaBar[2, 3]^2*zeta[5] + 
  ((16*I)/15)*Pi^5*eta[2, 3]^3*etaBar[3]*etaBar[2, 3]^2*zeta[5] + 
  ((4*I)/9)*Pi^5*eta[2]^3*etaBar[2, 3]^3*zeta[5] - 
  ((8*I)/9)*Pi^5*eta[2]^2*eta[2, 3]*etaBar[2, 3]^3*zeta[5] + 
  ((8*I)/9)*Pi^5*eta[2]*eta[2, 3]^2*etaBar[2, 3]^3*zeta[5] - 
  ((4*I)/9)*Pi^5*eta[2, 3]^3*etaBar[2, 3]^3*zeta[5] + 
  (20*Pi^2*eta[2]^2*s[1, 2]*zeta[5])/3 - 
  (70*Pi^2*eta[2]*eta[2, 3]*s[1, 2]*zeta[5])/3 + 
  (10*Pi^2*eta[2, 3]^3*s[1, 2]*zeta[5])/(3*eta[2]) + 
  (8*Pi^4*eta[2]^2*etaBar[3]^2*s[1, 2]*zeta[5])/15 + 
  (4*Pi^4*eta[2]*eta[2, 3]*etaBar[3]^2*s[1, 2]*zeta[5])/45 - 
  (16*Pi^4*eta[2, 3]^2*etaBar[3]^2*s[1, 2]*zeta[5])/45 + 
  (2*Pi^4*eta[2, 3]^3*etaBar[3]^2*s[1, 2]*zeta[5])/(9*eta[2]) + 
  (2*eta[2]^2*s[1, 2]*zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2]*eta[2, 3]*s[1, 2]*zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2, 3]^2*s[1, 2]*zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (10*Pi^2*eta[2]^2*etaBar[3]*s[1, 2]*zeta[5])/(3*etaBar[2, 3]) + 
  (10*Pi^2*eta[2]*eta[2, 3]*etaBar[3]*s[1, 2]*zeta[5])/(3*etaBar[2, 3]) - 
  (10*Pi^2*eta[2, 3]^2*etaBar[3]*s[1, 2]*zeta[5])/(3*etaBar[2, 3]) - 
  (2*Pi^4*eta[2]^2*etaBar[3]^3*s[1, 2]*zeta[5])/(9*etaBar[2, 3]) + 
  (2*Pi^4*eta[2]*eta[2, 3]*etaBar[3]^3*s[1, 2]*zeta[5])/(9*etaBar[2, 3]) - 
  (2*Pi^4*eta[2, 3]^2*etaBar[3]^3*s[1, 2]*zeta[5])/(9*etaBar[2, 3]) + 
  (38*Pi^4*eta[2]^2*etaBar[3]*etaBar[2, 3]*s[1, 2]*zeta[5])/45 - 
  (82*Pi^4*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]*s[1, 2]*zeta[5])/45 + 
  (118*Pi^4*eta[2, 3]^2*etaBar[3]*etaBar[2, 3]*s[1, 2]*zeta[5])/45 - 
  (14*Pi^4*eta[2, 3]^3*etaBar[3]*etaBar[2, 3]*s[1, 2]*zeta[5])/(45*eta[2]) - 
  (46*Pi^4*eta[2]^2*etaBar[2, 3]^2*s[1, 2]*zeta[5])/45 + 
  (74*Pi^4*eta[2]*eta[2, 3]*etaBar[2, 3]^2*s[1, 2]*zeta[5])/45 - 
  (86*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 2]*zeta[5])/45 + 
  (2*Pi^4*eta[2, 3]^3*etaBar[2, 3]^2*s[1, 2]*zeta[5])/(9*eta[2]) - 
  (((10*I)/3)*Pi*eta[2]*s[1, 2]^2*zeta[5])/etaBar[3] - 
  (((10*I)/3)*Pi*eta[2, 3]*s[1, 2]^2*zeta[5])/etaBar[3] + 
  ((4*I)/15)*Pi^3*eta[2]*etaBar[3]*s[1, 2]^2*zeta[5] + 
  ((217*I)/45)*Pi^3*eta[2, 3]*etaBar[3]*s[1, 2]^2*zeta[5] - 
  (((2*I)/45)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 2]^2*zeta[5])/eta[2] - 
  (((35*I)/3)*Pi*eta[2]*s[1, 2]^2*zeta[5])/etaBar[2, 3] + 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 2]^2*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (((2*I)/45)*Pi^3*eta[2]*etaBar[3]^2*s[1, 2]^2*zeta[5])/etaBar[2, 3] - 
  (((8*I)/45)*Pi^3*eta[2, 3]*etaBar[3]^2*s[1, 2]^2*zeta[5])/etaBar[2, 3] + 
  ((I/9)*Pi^3*eta[2, 3]^2*etaBar[3]^2*s[1, 2]^2*zeta[5])/
   (eta[2]*etaBar[2, 3]) + ((223*I)/45)*Pi^3*eta[2]*etaBar[2, 3]*s[1, 2]^2*
   zeta[5] - ((49*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]^2*zeta[5] - 
  (((8*I)/9)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]^2*zeta[5])/eta[2] - 
  (((4*I)/15)*Pi^3*eta[2]*etaBar[2, 3]^2*s[1, 2]^2*zeta[5])/etaBar[3] - 
  (((4*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[1, 2]^2*zeta[5])/etaBar[3] + 
  (Pi^2*s[1, 2]^3*zeta[5])/20 + (43*Pi^2*eta[2, 3]*s[1, 2]^3*zeta[5])/
   (18*eta[2]) + (5*s[1, 2]^3*zeta[5])/(3*etaBar[3]*etaBar[2, 3]) - 
  (217*Pi^2*etaBar[3]*s[1, 2]^3*zeta[5])/(90*etaBar[2, 3]) + 
  (Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]^3*zeta[5])/(45*eta[2]*etaBar[2, 3]) - 
  (2*Pi^2*etaBar[2, 3]*s[1, 2]^3*zeta[5])/(15*etaBar[3]) + 
  (((43*I)/36)*Pi*s[1, 2]^4*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (43*s[1, 2]^5*zeta[5])/(360*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (20*Pi^2*eta[2]^2*s[1, 3]*zeta[5])/3 - (10*Pi^2*eta[2]^3*s[1, 3]*zeta[5])/
   (3*eta[2, 3]) + (50*Pi^2*eta[2]*eta[2, 3]*s[1, 3]*zeta[5])/3 - 
  (50*Pi^2*eta[2, 3]^2*s[1, 3]*zeta[5])/3 + 
  (8*Pi^4*eta[2]^2*etaBar[3]^2*s[1, 3]*zeta[5])/15 - 
  (2*Pi^4*eta[2]^3*etaBar[3]^2*s[1, 3]*zeta[5])/(15*eta[2, 3]) - 
  (4*Pi^4*eta[2]*eta[2, 3]*etaBar[3]^2*s[1, 3]*zeta[5])/5 + 
  (8*Pi^4*eta[2, 3]^2*etaBar[3]^2*s[1, 3]*zeta[5])/15 - 
  (2*eta[2, 3]^3*s[1, 3]*zeta[5])/(eta[2]*etaBar[3]*etaBar[2, 3]) + 
  (10*Pi^2*eta[2]^2*etaBar[2, 3]*s[1, 3]*zeta[5])/(3*etaBar[3]) - 
  (10*Pi^2*eta[2]*eta[2, 3]*etaBar[2, 3]*s[1, 3]*zeta[5])/(3*etaBar[3]) + 
  (10*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*zeta[5])/(3*etaBar[3]) - 
  (74*Pi^4*eta[2]^2*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/45 + 
  (2*Pi^4*eta[2]^3*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/(15*eta[2, 3]) + 
  (86*Pi^4*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/45 - 
  (74*Pi^4*eta[2, 3]^2*etaBar[3]*etaBar[2, 3]*s[1, 3]*zeta[5])/45 - 
  (16*Pi^4*eta[2]^2*etaBar[2, 3]^2*s[1, 3]*zeta[5])/45 - 
  (2*Pi^4*eta[2]^3*etaBar[2, 3]^2*s[1, 3]*zeta[5])/(9*eta[2, 3]) + 
  (28*Pi^4*eta[2]*eta[2, 3]*etaBar[2, 3]^2*s[1, 3]*zeta[5])/45 - 
  (8*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 3]*zeta[5])/45 + 
  (2*Pi^4*eta[2]^2*etaBar[2, 3]^3*s[1, 3]*zeta[5])/(9*etaBar[3]) - 
  (2*Pi^4*eta[2]*eta[2, 3]*etaBar[2, 3]^3*s[1, 3]*zeta[5])/(9*etaBar[3]) + 
  (2*Pi^4*eta[2, 3]^2*etaBar[2, 3]^3*s[1, 3]*zeta[5])/(9*etaBar[3]) + 
  (((5*I)/3)*Pi*eta[2]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[3] + 
  (((5*I)/3)*Pi*eta[2]^2*s[1, 2]*s[1, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  ((10*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[3] + 
  ((14*I)/15)*Pi^3*eta[2]*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5] - 
  (((37*I)/45)*Pi^3*eta[2]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5])/eta[2, 3] + 
  ((221*I)/45)*Pi^3*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5] + 
  ((I/45)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 2]*s[1, 3]*zeta[5])/eta[2] - 
  (((35*I)/3)*Pi*eta[2]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[2, 3] + 
  (((10*I)/3)*Pi*eta[2]^2*s[1, 2]*s[1, 3]*zeta[5])/(eta[2, 3]*etaBar[2, 3]) - 
  (((25*I)/3)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[5])/etaBar[2, 3] + 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (((2*I)/45)*Pi^3*eta[2]*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[5])/etaBar[2, 3] + 
  (((4*I)/15)*Pi^3*eta[2]^2*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) - (((8*I)/45)*Pi^3*eta[2, 3]*etaBar[3]^2*s[1, 2]*
    s[1, 3]*zeta[5])/etaBar[2, 3] + 
  ((I/9)*Pi^3*eta[2, 3]^2*etaBar[3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (eta[2]*etaBar[2, 3]) + ((299*I)/45)*Pi^3*eta[2]*etaBar[2, 3]*s[1, 2]*
   s[1, 3]*zeta[5] - (((43*I)/45)*Pi^3*eta[2]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[5])/eta[2, 3] - ((88*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]*
   s[1, 3]*zeta[5] - (((4*I)/5)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    zeta[5])/eta[2] - (((38*I)/45)*Pi^3*eta[2]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*
    zeta[5])/etaBar[3] + ((I/9)*Pi^3*eta[2]^2*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*
    zeta[5])/(eta[2, 3]*etaBar[3]) - 
  ((I/45)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/etaBar[3] - 
  (143*Pi^2*s[1, 2]^2*s[1, 3]*zeta[5])/180 - 
  (217*Pi^2*eta[2]*s[1, 2]^2*s[1, 3]*zeta[5])/(90*eta[2, 3]) + 
  (71*Pi^2*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/(30*eta[2]) - 
  (5*s[1, 2]^2*s[1, 3]*zeta[5])/(6*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[2]*s[1, 2]^2*s[1, 3]*zeta[5])/(6*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (197*Pi^2*etaBar[3]*s[1, 2]^2*s[1, 3]*zeta[5])/(90*etaBar[2, 3]) - 
  (4*Pi^2*eta[2]*etaBar[3]*s[1, 2]^2*s[1, 3]*zeta[5])/
   (45*eta[2, 3]*etaBar[2, 3]) - (Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]^2*s[1, 3]*
    zeta[5])/(10*eta[2]*etaBar[2, 3]) + 
  (187*Pi^2*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/(90*etaBar[3]) + 
  (4*Pi^2*eta[2]*etaBar[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/
   (9*eta[2, 3]*etaBar[3]) + (((43*I)/36)*Pi*s[1, 2]^3*s[1, 3]*zeta[5])/
   (eta[2, 3]*etaBar[3]) + (((43*I)/18)*Pi*s[1, 2]^3*s[1, 3]*zeta[5])/
   (eta[2]*etaBar[2, 3]) + (((107*I)/45)*Pi*s[1, 2]^3*s[1, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) - (((10*I)/3)*Pi*eta[2]*s[1, 3]^2*zeta[5])/
   etaBar[3] + (((5*I)/3)*Pi*eta[2]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[3]) - ((10*I)*Pi*eta[2, 3]*s[1, 3]^2*zeta[5])/
   etaBar[3] + ((4*I)/15)*Pi^3*eta[2]*etaBar[3]*s[1, 3]^2*zeta[5] - 
  (((37*I)/45)*Pi^3*eta[2]^2*etaBar[3]*s[1, 3]^2*zeta[5])/eta[2, 3] + 
  ((262*I)/45)*Pi^3*eta[2, 3]*etaBar[3]*s[1, 3]^2*zeta[5] - 
  (((4*I)/15)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 3]^2*zeta[5])/eta[2] + 
  ((217*I)/45)*Pi^3*eta[2]*etaBar[2, 3]*s[1, 3]^2*zeta[5] - 
  (((8*I)/45)*Pi^3*eta[2]^2*etaBar[2, 3]*s[1, 3]^2*zeta[5])/eta[2, 3] - 
  (5*I)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 3]^2*zeta[5] - 
  (((4*I)/15)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]^2*zeta[5])/eta[2] - 
  (((2*I)/45)*Pi^3*eta[2]*etaBar[2, 3]^2*s[1, 3]^2*zeta[5])/etaBar[3] + 
  ((I/9)*Pi^3*eta[2]^2*etaBar[2, 3]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[3]) - ((I/45)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[1, 3]^2*
    zeta[5])/etaBar[3] - (143*Pi^2*s[1, 2]*s[1, 3]^2*zeta[5])/180 - 
  (55*Pi^2*eta[2]*s[1, 2]*s[1, 3]^2*zeta[5])/(18*eta[2, 3]) + 
  (113*Pi^2*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(45*eta[2]) + 
  (5*s[1, 2]*s[1, 3]^2*zeta[5])/(3*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[2]*s[1, 2]*s[1, 3]^2*zeta[5])/(6*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (217*Pi^2*etaBar[3]*s[1, 2]*s[1, 3]^2*zeta[5])/(90*etaBar[2, 3]) - 
  (4*Pi^2*eta[2]*etaBar[3]*s[1, 2]*s[1, 3]^2*zeta[5])/
   (45*eta[2, 3]*etaBar[2, 3]) + (Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]^2*
    zeta[5])/(90*eta[2]*etaBar[2, 3]) + 
  (71*Pi^2*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(30*etaBar[3]) + 
  (Pi^2*eta[2]*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/
   (3*eta[2, 3]*etaBar[3]) + (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[3]) + (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]^2*zeta[5])/
   (eta[2]*etaBar[2, 3]) + (((155*I)/36)*Pi*s[1, 2]^2*s[1, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (Pi^2*s[1, 3]^3*zeta[5])/20 - 
  (217*Pi^2*eta[2]*s[1, 3]^3*zeta[5])/(90*eta[2, 3]) - 
  (2*Pi^2*eta[2, 3]*s[1, 3]^3*zeta[5])/(15*eta[2]) - 
  (5*eta[2, 3]*s[1, 3]^3*zeta[5])/(3*eta[2]*etaBar[3]*etaBar[2, 3]) + 
  (43*Pi^2*etaBar[2, 3]*s[1, 3]^3*zeta[5])/(18*etaBar[3]) + 
  (Pi^2*eta[2]*etaBar[2, 3]*s[1, 3]^3*zeta[5])/(45*eta[2, 3]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]*s[1, 3]^3*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (((43*I)/36)*Pi*s[1, 2]*s[1, 3]^3*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (((107*I)/45)*Pi*s[1, 2]*s[1, 3]^3*zeta[5])/(eta[2, 3]*etaBar[2, 3]) + 
  (((43*I)/36)*Pi*s[1, 3]^4*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (43*s[1, 3]^5*zeta[5])/(360*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - 
  (8*Pi^2*eta[2, 3]^4*zeta[5])/s[2, 3] - 
  ((4*I)*Pi*eta[2, 3]^3*s[1, 2]*zeta[5])/(etaBar[2, 3]*s[2, 3]) - 
  (20*Pi^2*eta[2, 3]^2*s[1, 2]^2*zeta[5])/(3*s[2, 3]) - 
  (8*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 2]^2*zeta[5])/(15*s[2, 3]) - 
  (((10*I)/3)*Pi*eta[2, 3]*s[1, 2]^3*zeta[5])/(etaBar[2, 3]*s[2, 3]) + 
  (((4*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]^3*zeta[5])/s[2, 3] - 
  (Pi^2*s[1, 2]^4*zeta[5])/(20*s[2, 3]) + (((43*I)/180)*Pi*s[1, 2]^5*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]*s[2, 3]) - ((4*I)*Pi*eta[2, 3]^3*s[1, 3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) - (40*Pi^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (3*s[2, 3]) - (16*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/
   (15*s[2, 3]) - ((10*I)*Pi*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) + (((4*I)/5)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]^2*
    s[1, 3]*zeta[5])/s[2, 3] - (Pi^2*s[1, 2]^3*s[1, 3]*zeta[5])/(5*s[2, 3]) + 
  (((43*I)/36)*Pi*s[1, 2]^4*s[1, 3]*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) - (20*Pi^2*eta[2, 3]^2*s[1, 3]^2*zeta[5])/(3*s[2, 3]) - 
  (8*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 3]^2*zeta[5])/(15*s[2, 3]) - 
  ((10*I)*Pi*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(etaBar[2, 3]*s[2, 3]) + 
  (((4*I)/5)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/s[2, 3] - 
  (3*Pi^2*s[1, 2]^2*s[1, 3]^2*zeta[5])/(10*s[2, 3]) + 
  (((43*I)/18)*Pi*s[1, 2]^3*s[1, 3]^2*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) - (((10*I)/3)*Pi*eta[2, 3]*s[1, 3]^3*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) + (((4*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 3]^3*
    zeta[5])/s[2, 3] - (Pi^2*s[1, 2]*s[1, 3]^3*zeta[5])/(5*s[2, 3]) + 
  (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]^3*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) - (Pi^2*s[1, 3]^4*zeta[5])/(20*s[2, 3]) + 
  (((43*I)/36)*Pi*s[1, 2]*s[1, 3]^4*zeta[5])/(eta[2, 3]*etaBar[2, 3]*
    s[2, 3]) + (((43*I)/180)*Pi*s[1, 3]^5*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]*s[2, 3]) + (40*Pi^2*eta[2]^2*s[2, 3]*zeta[5])/3 - 
  (40*Pi^2*eta[2]*eta[2, 3]*s[2, 3]*zeta[5])/3 - 
  10*Pi^2*eta[2, 3]^2*s[2, 3]*zeta[5] + (10*Pi^2*eta[2, 3]^3*s[2, 3]*zeta[5])/
   (3*eta[2]) + (16*Pi^4*eta[2]^2*etaBar[3]^2*s[2, 3]*zeta[5])/15 - 
  (68*Pi^4*eta[2]*eta[2, 3]*etaBar[3]^2*s[2, 3]*zeta[5])/45 + 
  (56*Pi^4*eta[2, 3]^2*etaBar[3]^2*s[2, 3]*zeta[5])/45 + 
  (2*Pi^4*eta[2, 3]^3*etaBar[3]^2*s[2, 3]*zeta[5])/(9*eta[2]) - 
  (2*eta[2]^3*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (10*Pi^2*eta[2]^2*etaBar[2, 3]*s[2, 3]*zeta[5])/(3*etaBar[3]) - 
  (10*Pi^2*eta[2]*eta[2, 3]*etaBar[2, 3]*s[2, 3]*zeta[5])/(3*etaBar[3]) + 
  (10*Pi^2*eta[2, 3]^2*etaBar[2, 3]*s[2, 3]*zeta[5])/(3*etaBar[3]) - 
  (4*Pi^4*eta[2]^2*etaBar[3]*etaBar[2, 3]*s[2, 3]*zeta[5])/3 + 
  (112*Pi^4*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]*s[2, 3]*zeta[5])/45 - 
  (76*Pi^4*eta[2, 3]^2*etaBar[3]*etaBar[2, 3]*s[2, 3]*zeta[5])/45 - 
  (14*Pi^4*eta[2, 3]^3*etaBar[3]*etaBar[2, 3]*s[2, 3]*zeta[5])/(45*eta[2]) - 
  (22*Pi^4*eta[2]^2*etaBar[2, 3]^2*s[2, 3]*zeta[5])/45 + 
  (2*Pi^4*eta[2]*eta[2, 3]*etaBar[2, 3]^2*s[2, 3]*zeta[5])/45 - 
  (14*Pi^4*eta[2, 3]^2*etaBar[2, 3]^2*s[2, 3]*zeta[5])/45 + 
  (2*Pi^4*eta[2, 3]^3*etaBar[2, 3]^2*s[2, 3]*zeta[5])/(9*eta[2]) + 
  (2*Pi^4*eta[2]^2*etaBar[2, 3]^3*s[2, 3]*zeta[5])/(9*etaBar[3]) - 
  (2*Pi^4*eta[2]*eta[2, 3]*etaBar[2, 3]^3*s[2, 3]*zeta[5])/(9*etaBar[3]) + 
  (2*Pi^4*eta[2, 3]^2*etaBar[2, 3]^3*s[2, 3]*zeta[5])/(9*etaBar[3]) - 
  ((10*I)*Pi*eta[2]*s[1, 2]*s[2, 3]*zeta[5])/etaBar[3] + 
  (((5*I)/3)*Pi*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[5])/etaBar[3] + 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[5])/(eta[2]*etaBar[3]) + 
  ((4*I)/5)*Pi^3*eta[2]*etaBar[3]*s[1, 2]*s[2, 3]*zeta[5] + 
  ((27*I)/5)*Pi^3*eta[2, 3]*etaBar[3]*s[1, 2]*s[2, 3]*zeta[5] - 
  (((2*I)/3)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 2]*s[2, 3]*zeta[5])/eta[2] - 
  (((20*I)/3)*Pi*eta[2]*s[1, 2]*s[2, 3]*zeta[5])/etaBar[2, 3] - 
  ((5*I)*Pi*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[5])/etaBar[2, 3] + 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[5])/(eta[2]*etaBar[2, 3]) - 
  (((34*I)/45)*Pi^3*eta[2]*etaBar[3]^2*s[1, 2]*s[2, 3]*zeta[5])/
   etaBar[2, 3] + (((28*I)/45)*Pi^3*eta[2, 3]*etaBar[3]^2*s[1, 2]*s[2, 3]*
    zeta[5])/etaBar[2, 3] + ((I/9)*Pi^3*eta[2, 3]^2*etaBar[3]^2*s[1, 2]*
    s[2, 3]*zeta[5])/(eta[2]*etaBar[2, 3]) + ((83*I)/15)*Pi^3*eta[2]*
   etaBar[2, 3]*s[1, 2]*s[2, 3]*zeta[5] - ((61*I)/15)*Pi^3*eta[2, 3]*
   etaBar[2, 3]*s[1, 2]*s[2, 3]*zeta[5] - 
  (((2*I)/3)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[1, 2]*s[2, 3]*zeta[5])/eta[2] - 
  ((I/45)*Pi^3*eta[2]*etaBar[2, 3]^2*s[1, 2]*s[2, 3]*zeta[5])/etaBar[3] - 
  (((38*I)/45)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[1, 2]*s[2, 3]*zeta[5])/
   etaBar[3] + ((I/9)*Pi^3*eta[2, 3]^2*etaBar[2, 3]^2*s[1, 2]*s[2, 3]*
    zeta[5])/(eta[2]*etaBar[3]) + (7*Pi^2*s[1, 2]^2*s[2, 3]*zeta[5])/36 + 
  (43*Pi^2*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[5])/(9*eta[2]) - 
  (5*s[1, 2]^2*s[2, 3]*zeta[5])/(6*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[5])/(6*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  (27*Pi^2*etaBar[3]*s[1, 2]^2*s[2, 3]*zeta[5])/(10*etaBar[2, 3]) + 
  (Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]^2*s[2, 3]*zeta[5])/
   (3*eta[2]*etaBar[2, 3]) + (187*Pi^2*etaBar[2, 3]*s[1, 2]^2*s[2, 3]*
    zeta[5])/(90*etaBar[3]) + (4*Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 2]^2*
    s[2, 3]*zeta[5])/(9*eta[2]*etaBar[3]) + 
  (((43*I)/36)*Pi*s[1, 2]^3*s[2, 3]*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]^3*s[2, 3]*zeta[5])/(eta[2]*etaBar[2, 3]) - 
  ((10*I)*Pi*eta[2]*s[1, 3]*s[2, 3]*zeta[5])/etaBar[3] + 
  (((5*I)/3)*Pi*eta[2]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  ((10*I)*Pi*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[5])/etaBar[3] + 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[2]*etaBar[3]) + 
  ((4*I)/5)*Pi^3*eta[2]*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5] - 
  (((2*I)/3)*Pi^3*eta[2]^2*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5])/eta[2, 3] + 
  ((83*I)/15)*Pi^3*eta[2, 3]*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5] - 
  (((4*I)/5)*Pi^3*eta[2, 3]^2*etaBar[3]*s[1, 3]*s[2, 3]*zeta[5])/eta[2] + 
  ((68*I)/15)*Pi^3*eta[2]*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[5] - 
  (((11*I)/45)*Pi^3*eta[2]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[5])/
   eta[2, 3] - ((74*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[1, 3]*s[2, 3]*
   zeta[5] + ((I/45)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*s[2, 3]*zeta[5])/
   eta[2] + ((I/5)*Pi^3*eta[2]*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/
   etaBar[3] + ((I/9)*Pi^3*eta[2]^2*etaBar[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[3]) + ((I/5)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[1, 3]*
    s[2, 3]*zeta[5])/etaBar[3] + ((I/9)*Pi^3*eta[2, 3]^2*etaBar[2, 3]^2*
    s[1, 3]*s[2, 3]*zeta[5])/(eta[2]*etaBar[3]) - 
  (41*Pi^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/90 - 
  (34*Pi^2*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(15*eta[2, 3]) + 
  (239*Pi^2*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(45*eta[2]) - 
  (5*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(6*etaBar[3]*etaBar[2, 3]) + 
  (5*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(6*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (5*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/
   (6*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  (27*Pi^2*etaBar[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(10*etaBar[2, 3]) - 
  (28*Pi^2*eta[2]*etaBar[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/
   (45*eta[2, 3]*etaBar[2, 3]) - (7*Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]*s[1, 3]*
    s[2, 3]*zeta[5])/(90*eta[2]*etaBar[2, 3]) + 
  (278*Pi^2*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(45*etaBar[3]) - 
  (7*Pi^2*eta[2]*etaBar[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/
   (90*eta[2, 3]*etaBar[3]) - (7*Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 2]*s[1, 3]*
    s[2, 3]*zeta[5])/(90*eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (((251*I)/60)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (((113*I)/45)*Pi*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) - (s[1, 2]^3*s[1, 3]*s[2, 3]*zeta[5])/
   (180*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (7*Pi^2*s[1, 3]^2*s[2, 3]*zeta[5])/36 - 
  (34*Pi^2*eta[2]*s[1, 3]^2*s[2, 3]*zeta[5])/(15*eta[2, 3]) + 
  (113*Pi^2*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[5])/(45*eta[2]) + 
  (43*Pi^2*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*zeta[5])/(9*etaBar[3]) - 
  (Pi^2*eta[2]*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (10*eta[2, 3]*etaBar[3]) + (Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 3]^2*s[2, 3]*
    zeta[5])/(90*eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/(eta[2]*etaBar[3]) + 
  (((251*I)/60)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (((113*I)/45)*Pi*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (11*s[1, 2]^2*s[1, 3]^2*s[2, 3]*zeta[5])/
   (180*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (((43*I)/36)*Pi*s[1, 3]^3*s[2, 3]*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 3]^3*s[2, 3]*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (s[1, 2]*s[1, 3]^3*s[2, 3]*zeta[5])/(180*eta[2]*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - ((10*I)*Pi*eta[2]*s[2, 3]^2*zeta[5])/etaBar[3] - 
  (((10*I)/3)*Pi*eta[2, 3]*s[2, 3]^2*zeta[5])/etaBar[3] + 
  (((5*I)/3)*Pi*eta[2, 3]^2*s[2, 3]^2*zeta[5])/(eta[2]*etaBar[3]) + 
  ((4*I)/5)*Pi^3*eta[2]*etaBar[3]*s[2, 3]^2*zeta[5] + 
  ((227*I)/45)*Pi^3*eta[2, 3]*etaBar[3]*s[2, 3]^2*zeta[5] - 
  (((8*I)/9)*Pi^3*eta[2, 3]^2*etaBar[3]*s[2, 3]^2*zeta[5])/eta[2] - 
  (((10*I)/3)*Pi*eta[2]^2*s[2, 3]^2*zeta[5])/(eta[2, 3]*etaBar[2, 3]) - 
  (((4*I)/15)*Pi^3*eta[2]^2*etaBar[3]^2*s[2, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + ((227*I)/45)*Pi^3*eta[2]*etaBar[2, 3]*s[2, 3]^2*
   zeta[5] - ((71*I)/15)*Pi^3*eta[2, 3]*etaBar[2, 3]*s[2, 3]^2*zeta[5] - 
  (((2*I)/45)*Pi^3*eta[2, 3]^2*etaBar[2, 3]*s[2, 3]^2*zeta[5])/eta[2] - 
  ((I/45)*Pi^3*eta[2]*etaBar[2, 3]^2*s[2, 3]^2*zeta[5])/etaBar[3] - 
  (((2*I)/45)*Pi^3*eta[2, 3]*etaBar[2, 3]^2*s[2, 3]^2*zeta[5])/etaBar[3] + 
  ((I/9)*Pi^3*eta[2, 3]^2*etaBar[2, 3]^2*s[2, 3]^2*zeta[5])/
   (eta[2]*etaBar[3]) + (53*Pi^2*s[1, 2]*s[2, 3]^2*zeta[5])/180 + 
  (43*Pi^2*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[5])/(9*eta[2]) + 
  (5*s[1, 2]*s[2, 3]^2*zeta[5])/(3*etaBar[3]*etaBar[2, 3]) - 
  (5*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[5])/(6*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  (227*Pi^2*etaBar[3]*s[1, 2]*s[2, 3]^2*zeta[5])/(90*etaBar[2, 3]) + 
  (4*Pi^2*eta[2, 3]*etaBar[3]*s[1, 2]*s[2, 3]^2*zeta[5])/
   (9*eta[2]*etaBar[2, 3]) + (71*Pi^2*etaBar[2, 3]*s[1, 2]*s[2, 3]^2*zeta[5])/
   (30*etaBar[3]) + (Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 2]*s[2, 3]^2*zeta[5])/
   (3*eta[2]*etaBar[3]) + (((43*I)/18)*Pi*s[1, 2]^2*s[2, 3]^2*zeta[5])/
   (eta[2]*etaBar[3]) + (((43*I)/18)*Pi*s[1, 2]^2*s[2, 3]^2*zeta[5])/
   (eta[2]*etaBar[2, 3]) + (53*Pi^2*s[1, 3]*s[2, 3]^2*zeta[5])/180 - 
  (227*Pi^2*eta[2]*s[1, 3]*s[2, 3]^2*zeta[5])/(90*eta[2, 3]) + 
  (71*Pi^2*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[5])/(30*eta[2]) + 
  (43*Pi^2*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*zeta[5])/(9*etaBar[3]) + 
  (Pi^2*eta[2]*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (90*eta[2, 3]*etaBar[3]) - (Pi^2*eta[2, 3]*etaBar[2, 3]*s[1, 3]*s[2, 3]^2*
    zeta[5])/(10*eta[2]*etaBar[3]) + 
  (((251*I)/60)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (((71*I)/60)*Pi*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (eta[2, 3]*etaBar[2, 3]) + (11*s[1, 2]^2*s[1, 3]*s[2, 3]^2*zeta[5])/
   (180*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (((43*I)/18)*Pi*s[1, 3]^2*s[2, 3]^2*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 3]^2*s[2, 3]^2*zeta[5])/(eta[2, 3]*etaBar[3]) + 
  (11*s[1, 2]*s[1, 3]^2*s[2, 3]^2*zeta[5])/(180*eta[2]*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (Pi^2*s[2, 3]^3*zeta[5])/5 + 
  (43*Pi^2*eta[2, 3]*s[2, 3]^3*zeta[5])/(18*eta[2]) - 
  (5*eta[2]*s[2, 3]^3*zeta[5])/(3*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (2*Pi^2*eta[2]*etaBar[3]*s[2, 3]^3*zeta[5])/(15*eta[2, 3]*etaBar[2, 3]) + 
  (43*Pi^2*etaBar[2, 3]*s[2, 3]^3*zeta[5])/(18*etaBar[3]) + 
  (Pi^2*eta[2, 3]*etaBar[2, 3]*s[2, 3]^3*zeta[5])/(45*eta[2]*etaBar[3]) + 
  (((43*I)/18)*Pi*s[1, 2]*s[2, 3]^3*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/36)*Pi*s[1, 2]*s[2, 3]^3*zeta[5])/(eta[2]*etaBar[2, 3]) + 
  (((43*I)/18)*Pi*s[1, 3]*s[2, 3]^3*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/36)*Pi*s[1, 3]*s[2, 3]^3*zeta[5])/(eta[2, 3]*etaBar[3]) - 
  (s[1, 2]*s[1, 3]*s[2, 3]^3*zeta[5])/(180*eta[2]*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (((43*I)/36)*Pi*s[2, 3]^4*zeta[5])/(eta[2]*etaBar[3]) + 
  (((43*I)/180)*Pi*s[2, 3]^4*zeta[5])/(eta[2, 3]*etaBar[2, 3]) + 
  (43*s[2, 3]^5*zeta[5])/(360*eta[2]*eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (587*Pi^2*s[1, 2]^3*s[1, 3]*zeta[5])/(45*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (814*Pi^2*s[1, 2]^2*s[1, 3]^2*zeta[5])/(45*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (587*Pi^2*s[1, 2]*s[1, 3]^3*zeta[5])/(45*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (19*Pi^2*s[1, 2]^5*zeta[5])/(36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (95*Pi^2*s[1, 2]^4*s[1, 3]*zeta[5])/
   (36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (95*Pi^2*s[1, 2]^3*s[1, 3]^2*zeta[5])/
   (18*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (95*Pi^2*s[1, 2]^2*s[1, 3]^3*zeta[5])/
   (18*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (95*Pi^2*s[1, 2]*s[1, 3]^4*zeta[5])/
   (36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (19*Pi^2*s[1, 3]^5*zeta[5])/(36*s[2, 3]*(s[1, 2] + s[1, 3] + s[2, 3])) - 
  (79*Pi^2*s[1, 2]^3*s[2, 3]*zeta[5])/(30*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (80*Pi^2*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/
   (9*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (80*Pi^2*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/
   (9*(s[1, 2] + s[1, 3] + s[2, 3])) - (79*Pi^2*s[1, 3]^3*s[2, 3]*zeta[5])/
   (30*(s[1, 2] + s[1, 3] + s[2, 3])) - (79*Pi^2*s[1, 2]^2*s[2, 3]^2*zeta[5])/
   (15*(s[1, 2] + s[1, 3] + s[2, 3])) + 
  (109*Pi^2*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/
   (90*(s[1, 2] + s[1, 3] + s[2, 3])) - (79*Pi^2*s[1, 3]^2*s[2, 3]^2*zeta[5])/
   (15*(s[1, 2] + s[1, 3] + s[2, 3])) - (949*Pi^2*s[1, 2]*s[2, 3]^3*zeta[5])/
   (180*(s[1, 2] + s[1, 3] + s[2, 3])) - (949*Pi^2*s[1, 3]*s[2, 3]^3*zeta[5])/
   (180*(s[1, 2] + s[1, 3] + s[2, 3])) - (19*Pi^2*s[2, 3]^4*zeta[5])/
   (9*(s[1, 2] + s[1, 3] + s[2, 3])) - 16*Pi^2*eta[2]^6*zeta[3]*zeta[5] + 
  48*Pi^2*eta[2]^5*eta[2, 3]*zeta[3]*zeta[5] - 40*Pi^2*eta[2]^4*eta[2, 3]^2*
   zeta[3]*zeta[5] + 56*Pi^2*eta[2]^2*eta[2, 3]^4*zeta[3]*zeta[5] - 
  48*Pi^2*eta[2]*eta[2, 3]^5*zeta[3]*zeta[5] + 16*Pi^2*eta[2, 3]^6*zeta[3]*
   zeta[5] + ((8*I)*Pi*eta[2]^5*s[1, 2]*zeta[3]*zeta[5])/etaBar[3] + 
  ((8*I)*Pi*eta[2]^4*eta[2, 3]*s[1, 2]*zeta[3]*zeta[5])/etaBar[3] + 
  ((8*I)*Pi*eta[2]^3*eta[2, 3]^2*s[1, 2]*zeta[3]*zeta[5])/etaBar[3] + 
  ((8*I)*Pi*eta[2]^2*eta[2, 3]^3*s[1, 2]*zeta[3]*zeta[5])/etaBar[3] + 
  ((8*I)*Pi*eta[2]*eta[2, 3]^4*s[1, 2]*zeta[3]*zeta[5])/etaBar[3] + 
  ((8*I)*Pi*eta[2, 3]^5*s[1, 2]*zeta[3]*zeta[5])/etaBar[3] + 
  ((24*I)*Pi*eta[2]^5*s[1, 2]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  ((20*I)*Pi*eta[2]^4*eta[2, 3]*s[1, 2]*zeta[3]*zeta[5])/etaBar[2, 3] + 
  ((28*I)*Pi*eta[2]^2*eta[2, 3]^3*s[1, 2]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  ((24*I)*Pi*eta[2]*eta[2, 3]^4*s[1, 2]*zeta[3]*zeta[5])/etaBar[2, 3] + 
  ((8*I)*Pi*eta[2, 3]^5*s[1, 2]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  (4*eta[2]^4*s[1, 2]^2*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (4*eta[2]^3*eta[2, 3]*s[1, 2]^2*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (4*eta[2]^2*eta[2, 3]^2*s[1, 2]^2*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (4*eta[2]*eta[2, 3]^3*s[1, 2]^2*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (4*eta[2, 3]^4*s[1, 2]^2*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  ((8*I)*Pi*eta[2]^5*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] - 
  ((16*I)*Pi*eta[2]^4*eta[2, 3]*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] + 
  ((12*I)*Pi*eta[2]^3*eta[2, 3]^2*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] + 
  ((12*I)*Pi*eta[2]^2*eta[2, 3]^3*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] - 
  ((8*I)*Pi*eta[2]*eta[2, 3]^4*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] + 
  ((16*I)*Pi*eta[2, 3]^5*s[1, 3]*zeta[3]*zeta[5])/etaBar[3] + 
  ((8*I)*Pi*eta[2]^4*eta[2, 3]*s[1, 3]*zeta[3]*zeta[5])/etaBar[2, 3] + 
  ((8*I)*Pi*eta[2]^2*eta[2, 3]^3*s[1, 3]*zeta[3]*zeta[5])/etaBar[2, 3] - 
  (4*eta[2]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (8*eta[2]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (6*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (6*eta[2]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) + (4*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) + (4*eta[2, 3]^5*s[1, 3]^2*zeta[3]*zeta[5])/
   (eta[2]*etaBar[3]*etaBar[2, 3]) + 
  (16*Pi^2*eta[2, 3]^6*s[1, 2]*zeta[3]*zeta[5])/s[2, 3] + 
  ((8*I)*Pi*eta[2, 3]^5*s[1, 2]^2*zeta[3]*zeta[5])/(etaBar[2, 3]*s[2, 3]) + 
  (16*Pi^2*eta[2, 3]^6*s[1, 3]*zeta[3]*zeta[5])/s[2, 3] + 
  ((16*I)*Pi*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) + ((8*I)*Pi*eta[2, 3]^5*s[1, 3]^2*zeta[3]*zeta[5])/
   (etaBar[2, 3]*s[2, 3]) + ((16*I)*Pi*eta[2]^5*s[2, 3]*zeta[3]*zeta[5])/
   etaBar[3] - ((8*I)*Pi*eta[2]^4*eta[2, 3]*s[2, 3]*zeta[3]*zeta[5])/
   etaBar[3] + ((12*I)*Pi*eta[2]^3*eta[2, 3]^2*s[2, 3]*zeta[3]*zeta[5])/
   etaBar[3] + ((12*I)*Pi*eta[2]^2*eta[2, 3]^3*s[2, 3]*zeta[3]*zeta[5])/
   etaBar[3] - ((16*I)*Pi*eta[2]*eta[2, 3]^4*s[2, 3]*zeta[3]*zeta[5])/
   etaBar[3] + ((8*I)*Pi*eta[2, 3]^5*s[2, 3]*zeta[3]*zeta[5])/etaBar[3] + 
  ((8*I)*Pi*eta[2]^6*s[2, 3]*zeta[3]*zeta[5])/(eta[2, 3]*etaBar[2, 3]) + 
  (4*eta[2]^4*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/(etaBar[3]*etaBar[2, 3]) - 
  (6*eta[2]^3*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (6*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (8*eta[2]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) - (4*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) + (4*eta[2]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]*
    zeta[5])/(etaBar[3]*etaBar[2, 3]) + 
  (4*eta[2]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/
   (etaBar[3]*etaBar[2, 3]) + (4*eta[2]^5*s[2, 3]^2*zeta[3]*zeta[5])/
   (eta[2, 3]*etaBar[3]*etaBar[2, 3]) - ((4*I)*Pi*eta[2]^5*zeta[7])/
   etaBar[3] - ((4*I)*Pi*eta[2]^4*eta[2, 3]*zeta[7])/etaBar[3] - 
  ((4*I)*Pi*eta[2]^3*eta[2, 3]^2*zeta[7])/etaBar[3] - 
  ((4*I)*Pi*eta[2]^2*eta[2, 3]^3*zeta[7])/etaBar[3] - 
  ((4*I)*Pi*eta[2]*eta[2, 3]^4*zeta[7])/etaBar[3] - 
  ((4*I)*Pi*eta[2, 3]^5*zeta[7])/etaBar[3] + ((28*I)/3)*Pi^3*eta[2]^4*
   eta[2, 3]*etaBar[3]*zeta[7] - ((56*I)/3)*Pi^3*eta[2]^3*eta[2, 3]^2*
   etaBar[3]*zeta[7] + (28*I)*Pi^3*eta[2]^2*eta[2, 3]^3*etaBar[3]*zeta[7] - 
  ((56*I)/3)*Pi^3*eta[2]*eta[2, 3]^4*etaBar[3]*zeta[7] + 
  ((28*I)/3)*Pi^3*eta[2, 3]^5*etaBar[3]*zeta[7] - 
  ((4*I)*Pi*eta[2]^6*zeta[7])/(eta[2, 3]*etaBar[2, 3]) + 
  ((28*I)/3)*Pi^3*eta[2]^5*etaBar[2, 3]*zeta[7] - 
  (28*I)*Pi^3*eta[2]^4*eta[2, 3]*etaBar[2, 3]*zeta[7] + 
  ((140*I)/3)*Pi^3*eta[2]^3*eta[2, 3]^2*etaBar[2, 3]*zeta[7] - 
  ((140*I)/3)*Pi^3*eta[2]^2*eta[2, 3]^3*etaBar[2, 3]*zeta[7] + 
  (28*I)*Pi^3*eta[2]*eta[2, 3]^4*etaBar[2, 3]*zeta[7] - 
  ((28*I)/3)*Pi^3*eta[2, 3]^5*etaBar[2, 3]*zeta[7] + 
  14*Pi^2*eta[2]^4*s[1, 2]*zeta[7] - 
  (259*Pi^2*eta[2]^3*eta[2, 3]*s[1, 2]*zeta[7])/6 + 
  (77*Pi^2*eta[2]^2*eta[2, 3]^2*s[1, 2]*zeta[7])/3 - 
  (49*Pi^2*eta[2]*eta[2, 3]^3*s[1, 2]*zeta[7])/2 - 
  (14*Pi^2*eta[2, 3]^4*s[1, 2]*zeta[7])/3 + 
  (14*Pi^2*eta[2, 3]^5*s[1, 2]*zeta[7])/(3*eta[2]) + 
  (2*eta[2]^4*s[1, 2]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2]^3*eta[2, 3]*s[1, 2]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2]^2*eta[2, 3]^2*s[1, 2]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2]*eta[2, 3]^3*s[1, 2]*zeta[7])/(etaBar[3]*etaBar[2, 3]) + 
  (2*eta[2, 3]^4*s[1, 2]*zeta[7])/(etaBar[3]*etaBar[2, 3]) - 
  (14*Pi^2*eta[2]^4*etaBar[3]*s[1, 2]*zeta[7])/(3*etaBar[2, 3]) + 
  (28*Pi^2*eta[2]^3*eta[2, 3]*etaBar[3]*s[1, 2]*zeta[7])/(3*etaBar[2, 3]) - 
  (14*Pi^2*eta[2]^2*eta[2, 3]^2*etaBar[3]*s[1, 2]*zeta[7])/etaBar[2, 3] + 
  (28*Pi^2*eta[2]*eta[2, 3]^3*etaBar[3]*s[1, 2]*zeta[7])/(3*etaBar[2, 3]) - 
  (14*Pi^2*eta[2, 3]^4*etaBar[3]*s[1, 2]*zeta[7])/(3*etaBar[2, 3]) - 
  ((7*I)*Pi*eta[2]^3*s[1, 2]^2*zeta[7])/etaBar[3] - 
  ((7*I)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]^2*zeta[7])/etaBar[3] - 
  ((7*I)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]^2*zeta[7])/etaBar[3] - 
  ((7*I)*Pi*eta[2, 3]^3*s[1, 2]^2*zeta[7])/etaBar[3] - 
  (((259*I)/12)*Pi*eta[2]^3*s[1, 2]^2*zeta[7])/etaBar[2, 3] + 
  (((77*I)/6)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]^2*zeta[7])/etaBar[2, 3] - 
  (((49*I)/4)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]^2*zeta[7])/etaBar[2, 3] - 
  (((7*I)/3)*Pi*eta[2, 3]^3*s[1, 2]^2*zeta[7])/etaBar[2, 3] + 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 2]^2*zeta[7])/(eta[2]*etaBar[2, 3]) + 
  (7*eta[2]^2*s[1, 2]^3*zeta[7])/(2*etaBar[3]*etaBar[2, 3]) + 
  (7*eta[2]*eta[2, 3]*s[1, 2]^3*zeta[7])/(2*etaBar[3]*etaBar[2, 3]) + 
  (7*eta[2, 3]^2*s[1, 2]^3*zeta[7])/(2*etaBar[3]*etaBar[2, 3]) + 
  14*Pi^2*eta[2]^4*s[1, 3]*zeta[7] - (14*Pi^2*eta[2]^5*s[1, 3]*zeta[7])/
   (3*eta[2, 3]) + (35*Pi^2*eta[2]^3*eta[2, 3]*s[1, 3]*zeta[7])/6 - 
  (259*Pi^2*eta[2]^2*eta[2, 3]^2*s[1, 3]*zeta[7])/6 + 
  70*Pi^2*eta[2]*eta[2, 3]^3*s[1, 3]*zeta[7] - 
  (98*Pi^2*eta[2, 3]^4*s[1, 3]*zeta[7])/3 - (2*eta[2, 3]^5*s[1, 3]*zeta[7])/
   (eta[2]*etaBar[3]*etaBar[2, 3]) + 
  (14*Pi^2*eta[2]^4*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) - 
  (28*Pi^2*eta[2]^3*eta[2, 3]*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) + 
  (14*Pi^2*eta[2]^2*eta[2, 3]^2*etaBar[2, 3]*s[1, 3]*zeta[7])/etaBar[3] - 
  (28*Pi^2*eta[2]*eta[2, 3]^3*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) + 
  (14*Pi^2*eta[2, 3]^4*etaBar[2, 3]*s[1, 3]*zeta[7])/(3*etaBar[3]) + 
  (((7*I)/3)*Pi*eta[2]^4*s[1, 2]*s[1, 3]*zeta[7])/(eta[2, 3]*etaBar[3]) - 
  (((49*I)/4)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[7])/etaBar[3] + 
  (((7*I)/12)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[7])/etaBar[3] - 
  ((21*I)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[7])/etaBar[3] - 
  (((259*I)/12)*Pi*eta[2]^3*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] + 
  ((7*I)*Pi*eta[2]^4*s[1, 2]*s[1, 3]*zeta[7])/(eta[2, 3]*etaBar[2, 3]) - 
  (((119*I)/12)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] + 
  (((21*I)/2)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] - 
  (((49*I)/3)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[7])/etaBar[2, 3] + 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[7])/(eta[2]*etaBar[2, 3]) - 
  (7*eta[2]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(6*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (49*eta[2]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[7])/
   (8*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[7])/
   (24*etaBar[3]*etaBar[2, 3]) - ((7*I)*Pi*eta[2]^3*s[1, 3]^2*zeta[7])/
   etaBar[3] + (((7*I)/3)*Pi*eta[2]^4*s[1, 3]^2*zeta[7])/
   (eta[2, 3]*etaBar[3]) - (((21*I)/4)*Pi*eta[2]^2*eta[2, 3]*s[1, 3]^2*
    zeta[7])/etaBar[3] + (((28*I)/3)*Pi*eta[2]*eta[2, 3]^2*s[1, 3]^2*zeta[7])/
   etaBar[3] - ((21*I)*Pi*eta[2, 3]^3*s[1, 3]^2*zeta[7])/etaBar[3] + 
  (7*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[7])/(2*etaBar[3]*etaBar[2, 3]) - 
  (7*eta[2]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(6*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) + (21*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[7])/
   (8*etaBar[3]*etaBar[2, 3]) - (14*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[7])/
   (3*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^3*s[1, 3]^3*zeta[7])/
   (2*eta[2]*etaBar[3]*etaBar[2, 3]) - (8*Pi^2*eta[2, 3]^6*zeta[7])/s[2, 3] - 
  ((4*I)*Pi*eta[2, 3]^5*s[1, 2]*zeta[7])/(etaBar[2, 3]*s[2, 3]) - 
  (14*Pi^2*eta[2, 3]^4*s[1, 2]^2*zeta[7])/s[2, 3] - 
  ((7*I)*Pi*eta[2, 3]^3*s[1, 2]^3*zeta[7])/(etaBar[2, 3]*s[2, 3]) - 
  ((4*I)*Pi*eta[2, 3]^5*s[1, 3]*zeta[7])/(etaBar[2, 3]*s[2, 3]) - 
  (28*Pi^2*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[7])/s[2, 3] - 
  ((21*I)*Pi*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(etaBar[2, 3]*s[2, 3]) - 
  (14*Pi^2*eta[2, 3]^4*s[1, 3]^2*zeta[7])/s[2, 3] - 
  ((21*I)*Pi*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(etaBar[2, 3]*s[2, 3]) - 
  ((7*I)*Pi*eta[2, 3]^3*s[1, 3]^3*zeta[7])/(etaBar[2, 3]*s[2, 3]) + 
  28*Pi^2*eta[2]^4*s[2, 3]*zeta[7] - 
  (182*Pi^2*eta[2]^3*eta[2, 3]*s[2, 3]*zeta[7])/3 + 
  (175*Pi^2*eta[2]^2*eta[2, 3]^2*s[2, 3]*zeta[7])/6 + 
  (7*Pi^2*eta[2]*eta[2, 3]^3*s[2, 3]*zeta[7])/2 - 
  (56*Pi^2*eta[2, 3]^4*s[2, 3]*zeta[7])/3 + 
  (14*Pi^2*eta[2, 3]^5*s[2, 3]*zeta[7])/(3*eta[2]) - 
  (2*eta[2]^5*s[2, 3]*zeta[7])/(eta[2, 3]*etaBar[3]*etaBar[2, 3]) + 
  (14*Pi^2*eta[2]^4*etaBar[2, 3]*s[2, 3]*zeta[7])/(3*etaBar[3]) - 
  (28*Pi^2*eta[2]^3*eta[2, 3]*etaBar[2, 3]*s[2, 3]*zeta[7])/(3*etaBar[3]) + 
  (14*Pi^2*eta[2]^2*eta[2, 3]^2*etaBar[2, 3]*s[2, 3]*zeta[7])/etaBar[3] - 
  (28*Pi^2*eta[2]*eta[2, 3]^3*etaBar[2, 3]*s[2, 3]*zeta[7])/(3*etaBar[3]) + 
  (14*Pi^2*eta[2, 3]^4*etaBar[2, 3]*s[2, 3]*zeta[7])/(3*etaBar[3]) - 
  ((21*I)*Pi*eta[2]^3*s[1, 2]*s[2, 3]*zeta[7])/etaBar[3] + 
  (((7*I)/12)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[7])/etaBar[3] - 
  (((49*I)/4)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[7])/etaBar[3] + 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[7])/(eta[2]*etaBar[3]) - 
  (((91*I)/3)*Pi*eta[2]^3*s[1, 2]*s[2, 3]*zeta[7])/etaBar[2, 3] + 
  (((175*I)/12)*Pi*eta[2]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[7])/etaBar[2, 3] + 
  (((7*I)/4)*Pi*eta[2]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[7])/etaBar[2, 3] - 
  (((28*I)/3)*Pi*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[7])/etaBar[2, 3] + 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[7])/(eta[2]*etaBar[2, 3]) - 
  (7*eta[2]^2*s[1, 2]^2*s[2, 3]*zeta[7])/(24*etaBar[3]*etaBar[2, 3]) + 
  (49*eta[2]*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[7])/
   (8*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^3*s[1, 2]^2*s[2, 3]*zeta[7])/
   (6*eta[2]*etaBar[3]*etaBar[2, 3]) - 
  ((21*I)*Pi*eta[2]^3*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] + 
  (((7*I)/3)*Pi*eta[2]^4*s[1, 3]*s[2, 3]*zeta[7])/(eta[2, 3]*etaBar[3]) + 
  (((133*I)/12)*Pi*eta[2]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] + 
  (((133*I)/12)*Pi*eta[2]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] - 
  ((21*I)*Pi*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[7])/etaBar[3] + 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[7])/(eta[2]*etaBar[3]) - 
  (7*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(24*etaBar[3]*etaBar[2, 3]) + 
  (7*eta[2]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(3*eta[2, 3]*etaBar[3]*
    etaBar[2, 3]) - (21*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/
   (2*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*
    zeta[7])/(24*etaBar[3]*etaBar[2, 3]) + 
  (7*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/
   (3*eta[2]*etaBar[3]*etaBar[2, 3]) - ((21*I)*Pi*eta[2]^3*s[2, 3]^2*zeta[7])/
   etaBar[3] + (((28*I)/3)*Pi*eta[2]^2*eta[2, 3]*s[2, 3]^2*zeta[7])/
   etaBar[3] - (((21*I)/4)*Pi*eta[2]*eta[2, 3]^2*s[2, 3]^2*zeta[7])/
   etaBar[3] - ((7*I)*Pi*eta[2, 3]^3*s[2, 3]^2*zeta[7])/etaBar[3] + 
  (((7*I)/3)*Pi*eta[2, 3]^4*s[2, 3]^2*zeta[7])/(eta[2]*etaBar[3]) - 
  ((7*I)*Pi*eta[2]^4*s[2, 3]^2*zeta[7])/(eta[2, 3]*etaBar[2, 3]) - 
  (14*eta[2]^2*s[1, 2]*s[2, 3]^2*zeta[7])/(3*etaBar[3]*etaBar[2, 3]) + 
  (21*eta[2]*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[7])/
   (8*etaBar[3]*etaBar[2, 3]) + (7*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[7])/
   (2*etaBar[3]*etaBar[2, 3]) - (7*eta[2, 3]^3*s[1, 2]*s[2, 3]^2*zeta[7])/
   (6*eta[2]*etaBar[3]*etaBar[2, 3]) - (7*eta[2]^3*s[2, 3]^3*zeta[7])/
   (2*eta[2, 3]*etaBar[3]*etaBar[2, 3]) - ((4*I)*Pi*eta[2]^7*zeta[9])/
   etaBar[3] - ((4*I)*Pi*eta[2]^6*eta[2, 3]*zeta[9])/etaBar[3] - 
  ((4*I)*Pi*eta[2]^5*eta[2, 3]^2*zeta[9])/etaBar[3] - 
  ((4*I)*Pi*eta[2]^4*eta[2, 3]^3*zeta[9])/etaBar[3] - 
  ((4*I)*Pi*eta[2]^3*eta[2, 3]^4*zeta[9])/etaBar[3] - 
  ((4*I)*Pi*eta[2]^2*eta[2, 3]^5*zeta[9])/etaBar[3] - 
  ((4*I)*Pi*eta[2]*eta[2, 3]^6*zeta[9])/etaBar[3] - 
  ((4*I)*Pi*eta[2, 3]^7*zeta[9])/etaBar[3] - ((4*I)*Pi*eta[2]^8*zeta[9])/
   (eta[2, 3]*etaBar[2, 3]) + (2*eta[2]^6*s[1, 2]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[2]^5*eta[2, 3]*s[1, 2]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[2]^4*eta[2, 3]^2*s[1, 2]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[2]^3*eta[2, 3]^3*s[1, 2]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[2]^2*eta[2, 3]^4*s[1, 2]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[2]*eta[2, 3]^5*s[1, 2]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) + (2*eta[2, 3]^6*s[1, 2]*zeta[9])/
   (etaBar[3]*etaBar[2, 3]) - (2*eta[2, 3]^7*s[1, 3]*zeta[9])/
   (eta[2]*etaBar[3]*etaBar[2, 3]) - (8*Pi^2*eta[2, 3]^8*zeta[9])/s[2, 3] - 
  ((4*I)*Pi*eta[2, 3]^7*s[1, 2]*zeta[9])/(etaBar[2, 3]*s[2, 3]) - 
  ((4*I)*Pi*eta[2, 3]^7*s[1, 3]*zeta[9])/(etaBar[2, 3]*s[2, 3]) - 
  (2*eta[2]^7*s[2, 3]*zeta[9])/(eta[2, 3]*etaBar[3]*etaBar[2, 3])}


==> anc/betasvBarRules.txt <==
{betasvBar[{{1}, {4}}] -> betasv[{{1}, {4}}], 
 betasvBar[{{2}, {6}}] -> betasv[{{2}, {6}}], 
 betasvBar[{{3}, {8}}] -> betasv[{{3}, {8}}], betasvBar[{{1, 1}, {4, 4}}] -> 
  betasv[{{1, 1}, {4, 4}}], betasvBar[{{2, 0}, {4, 4}}] -> 
  betasv[{{2, 0}, {4, 4}}] - (2*betasv[{{0}, {4}}]*zeta[3])/3 + 
   (betasv[{{2}, {4}}]*zeta[3])/(24*y^2), betasvBar[{{0}, {4}}] -> 
  betasv[{{2}, {4}}]/(16*y^2), betasvBar[{{4}, {10}}] -> betasv[{{4}, {10}}], 
 betasvBar[{{1, 2}, {4, 6}}] -> betasv[{{2, 1}, {6, 4}}] - 
   (betasv[{{1}, {4}}]*zeta[3])/315 + (betasv[{{2}, {6}}]*zeta[3])/(6*y) - 
   zeta[5]/10800 - (betasv[{{1}, {4}}]*zeta[5])/(40*y^2), 
 betasvBar[{{2, 1}, {4, 6}}] -> betasv[{{3, 0}, {6, 4}}] + 
   (betasv[{{1}, {4}}]*zeta[3])/210 + (betasv[{{3}, {6}}]*zeta[3])/(24*y^2) + 
   zeta[5]/5400 - (betasv[{{0}, {4}}]*zeta[5])/(10*y), 
 betasvBar[{{2, 1}, {6, 4}}] -> betasv[{{1, 2}, {4, 6}}] + 
   (betasv[{{1}, {4}}]*zeta[3])/315 - (betasv[{{2}, {6}}]*zeta[3])/(6*y) + 
   zeta[5]/10800 + (betasv[{{1}, {4}}]*zeta[5])/(40*y^2), 
 betasvBar[{{3, 0}, {6, 4}}] -> betasv[{{2, 1}, {4, 6}}] - 
   (betasv[{{1}, {4}}]*zeta[3])/210 - (2*betasv[{{1}, {6}}]*zeta[3])/3 - 
   zeta[5]/5400 + (betasv[{{2}, {4}}]*zeta[5])/(160*y^3), 
 betasvBar[{{1}, {6}}] -> betasv[{{3}, {6}}]/(16*y^2), 
 betasvBar[{{2}, {4}}] -> 16*y^2*betasv[{{0}, {4}}], 
 betasvBar[{{3}, {6}}] -> 16*y^2*betasv[{{1}, {6}}], 
 betasvBar[{{4}, {8}}] -> 16*y^2*betasv[{{2}, {8}}], 
 betasvBar[{{1, 2}, {4, 4}}] -> 16*y^2*betasv[{{0, 1}, {4, 4}}] - 
   (y^2*zeta[3])/135 + (8*y*betasv[{{0}, {4}}]*zeta[3])/3 - 
   (2*betasv[{{1}, {4}}]*zeta[3])/3, betasvBar[{{2, 1}, {4, 4}}] -> 
  16*y^2*betasv[{{1, 0}, {4, 4}}] + (y^2*zeta[3])/135 - 
   (8*y*betasv[{{0}, {4}}]*zeta[3])/3 + (2*betasv[{{1}, {4}}]*zeta[3])/3, 
 betasvBar[{{5}, {10}}] -> 16*y^2*betasv[{{3}, {10}}], 
 betasvBar[{{1, 3}, {4, 6}}] -> 16*y^2*betasv[{{1, 1}, {6, 4}}] - 
   (4*y^2*betasv[{{0}, {4}}]*zeta[3])/105 + (8*y*betasv[{{1}, {6}}]*zeta[3])/
    3 - (y*zeta[5])/2700 - (betasv[{{1}, {4}}]*zeta[5])/(10*y), 
 betasvBar[{{2, 2}, {4, 6}}] -> 16*y^2*betasv[{{2, 0}, {6, 4}}] + 
   (8*y^2*betasv[{{0}, {4}}]*zeta[3])/315 + (2*betasv[{{2}, {6}}]*zeta[3])/
    3 + (y*zeta[5])/1350 - (2*betasv[{{0}, {4}}]*zeta[5])/5, 
 betasvBar[{{2, 2}, {6, 4}}] -> 16*y^2*betasv[{{0, 2}, {4, 6}}] - 
   (8*y^2*betasv[{{0}, {4}}]*zeta[3])/315 - (2*betasv[{{2}, {6}}]*zeta[3])/
    3 - (y*zeta[5])/1350 + (2*betasv[{{0}, {4}}]*zeta[5])/5, 
 betasvBar[{{3, 1}, {6, 4}}] -> 16*y^2*betasv[{{1, 1}, {4, 6}}] + 
   (4*y^2*betasv[{{0}, {4}}]*zeta[3])/105 - (8*y*betasv[{{1}, {6}}]*zeta[3])/
    3 + (y*zeta[5])/2700 + (betasv[{{1}, {4}}]*zeta[5])/(10*y), 
 betasvBar[{{4, 0}, {6, 4}}] -> 16*y^2*betasv[{{2, 0}, {4, 6}}] - 
   (16*y^2*betasv[{{0}, {4}}]*zeta[3])/105 - 
   (32*y^2*betasv[{{0}, {6}}]*zeta[3])/3 - (y*zeta[5])/1350 + 
   (betasv[{{2}, {4}}]*zeta[5])/(40*y^2), betasvBar[{{4}, {6}}] -> 
  256*y^4*betasv[{{0}, {6}}], betasvBar[{{5}, {8}}] -> 
  256*y^4*betasv[{{1}, {8}}], betasvBar[{{2, 2}, {4, 4}}] -> 
  256*y^4*betasv[{{0, 0}, {4, 4}}], betasvBar[{{6}, {10}}] -> 
  256*y^4*betasv[{{2}, {10}}], betasvBar[{{1, 4}, {4, 6}}] -> 
  256*y^4*betasv[{{0, 1}, {6, 4}}] + (16*y^4*zeta[3])/14175 + 
   (128*y^3*betasv[{{0}, {6}}]*zeta[3])/3 - (y^2*zeta[5])/675 - 
   (2*betasv[{{1}, {4}}]*zeta[5])/5, betasvBar[{{2, 3}, {4, 6}}] -> 
  256*y^4*betasv[{{1, 0}, {6, 4}}] - (4*y^4*zeta[3])/14175 + 
   (32*y^2*betasv[{{1}, {6}}]*zeta[3])/3 + (2*y^2*zeta[5])/675 - 
   (8*y*betasv[{{0}, {4}}]*zeta[5])/5, betasvBar[{{3, 2}, {6, 4}}] -> 
  256*y^4*betasv[{{0, 1}, {4, 6}}] + (4*y^4*zeta[3])/14175 - 
   (32*y^2*betasv[{{1}, {6}}]*zeta[3])/3 - (2*y^2*zeta[5])/675 + 
   (8*y*betasv[{{0}, {4}}]*zeta[5])/5, betasvBar[{{4, 1}, {6, 4}}] -> 
  256*y^4*betasv[{{1, 0}, {4, 6}}] - (16*y^4*zeta[3])/14175 - 
   (128*y^3*betasv[{{0}, {6}}]*zeta[3])/3 + (y^2*zeta[5])/675 + 
   (2*betasv[{{1}, {4}}]*zeta[5])/5, betasvBar[{{6}, {8}}] -> 
  4096*y^6*betasv[{{0}, {8}}], betasvBar[{{7}, {10}}] -> 
  4096*y^6*betasv[{{1}, {10}}], betasvBar[{{2, 4}, {4, 6}}] -> 
  4096*y^6*betasv[{{0, 0}, {6, 4}}] + (64*y^5*zeta[3])/14175 + 
   (512*y^4*betasv[{{0}, {6}}]*zeta[3])/3 + (8*y^3*zeta[5])/675 - 
   (32*y^2*betasv[{{0}, {4}}]*zeta[5])/5, betasvBar[{{4, 2}, {6, 4}}] -> 
  4096*y^6*betasv[{{0, 0}, {4, 6}}] - (64*y^5*zeta[3])/14175 - 
   (512*y^4*betasv[{{0}, {6}}]*zeta[3])/3 - (8*y^3*zeta[5])/675 + 
   (32*y^2*betasv[{{0}, {4}}]*zeta[5])/5, betasvBar[{{8}, {10}}] -> 
  65536*y^8*betasv[{{0}, {10}}], betasvBar[{{2}, {8}}] -> 
  betasv[{{4}, {8}}]/(16*y^2), betasvBar[{{0, 1}, {4, 4}}] -> 
  betasv[{{1, 2}, {4, 4}}]/(16*y^2) + zeta[3]/2160 + 
   (betasv[{{1}, {4}}]*zeta[3])/(24*y^2) - (betasv[{{2}, {4}}]*zeta[3])/
    (96*y^3), betasvBar[{{1, 0}, {4, 4}}] -> 
  betasv[{{2, 1}, {4, 4}}]/(16*y^2) - zeta[3]/2160 - 
   (betasv[{{1}, {4}}]*zeta[3])/(24*y^2) + (betasv[{{2}, {4}}]*zeta[3])/
    (96*y^3), betasvBar[{{3}, {10}}] -> betasv[{{5}, {10}}]/(16*y^2), 
 betasvBar[{{0, 2}, {4, 6}}] -> betasv[{{2, 2}, {6, 4}}]/(16*y^2) + 
   (betasv[{{2}, {4}}]*zeta[3])/(10080*y^2) + (betasv[{{2}, {6}}]*zeta[3])/
    (24*y^2) + zeta[5]/(21600*y) - (betasv[{{2}, {4}}]*zeta[5])/(640*y^4), 
 betasvBar[{{1, 1}, {4, 6}}] -> betasv[{{3, 1}, {6, 4}}]/(16*y^2) - 
   (betasv[{{2}, {4}}]*zeta[3])/(6720*y^2) + (betasv[{{3}, {6}}]*zeta[3])/
    (96*y^3) - zeta[5]/(43200*y) - (betasv[{{1}, {4}}]*zeta[5])/(160*y^3), 
 betasvBar[{{1, 1}, {6, 4}}] -> betasv[{{1, 3}, {4, 6}}]/(16*y^2) + 
   (betasv[{{2}, {4}}]*zeta[3])/(6720*y^2) - (betasv[{{3}, {6}}]*zeta[3])/
    (96*y^3) + zeta[5]/(43200*y) + (betasv[{{1}, {4}}]*zeta[5])/(160*y^3), 
 betasvBar[{{2, 0}, {4, 6}}] -> betasv[{{4, 0}, {6, 4}}]/(16*y^2) + 
   (betasv[{{2}, {4}}]*zeta[3])/(1680*y^2) + (betasv[{{4}, {6}}]*zeta[3])/
    (384*y^4) + zeta[5]/(21600*y) - (betasv[{{0}, {4}}]*zeta[5])/(40*y^2), 
 betasvBar[{{2, 0}, {6, 4}}] -> betasv[{{2, 2}, {4, 6}}]/(16*y^2) - 
   (betasv[{{2}, {4}}]*zeta[3])/(10080*y^2) - (betasv[{{2}, {6}}]*zeta[3])/
    (24*y^2) - zeta[5]/(21600*y) + (betasv[{{2}, {4}}]*zeta[5])/(640*y^4), 
 betasvBar[{{0}, {6}}] -> betasv[{{4}, {6}}]/(256*y^4), 
 betasvBar[{{0, 2}, {4, 4}}] -> betasv[{{0, 2}, {4, 4}}] + 
   (2*betasv[{{0}, {4}}]*zeta[3])/3 - (betasv[{{2}, {4}}]*zeta[3])/(24*y^2), 
 betasvBar[{{0, 3}, {4, 6}}] -> betasv[{{1, 2}, {6, 4}}] + 
   (betasv[{{1}, {4}}]*zeta[3])/210 + (2*betasv[{{1}, {6}}]*zeta[3])/3 + 
   zeta[5]/5400 - (betasv[{{2}, {4}}]*zeta[5])/(160*y^3), 
 betasvBar[{{1, 2}, {6, 4}}] -> betasv[{{0, 3}, {4, 6}}] - 
   (betasv[{{1}, {4}}]*zeta[3])/210 - (betasv[{{3}, {6}}]*zeta[3])/(24*y^2) - 
   zeta[5]/5400 + (betasv[{{0}, {4}}]*zeta[5])/(10*y), 
 betasvBar[{{0, 4}, {4, 6}}] -> 16*y^2*betasv[{{0, 2}, {6, 4}}] + 
   (16*y^2*betasv[{{0}, {4}}]*zeta[3])/105 + 
   (32*y^2*betasv[{{0}, {6}}]*zeta[3])/3 + (y*zeta[5])/1350 - 
   (betasv[{{2}, {4}}]*zeta[5])/(40*y^2), betasvBar[{{1}, {8}}] -> 
  betasv[{{5}, {8}}]/(256*y^4), betasvBar[{{0, 0}, {4, 4}}] -> 
  betasv[{{2, 2}, {4, 4}}]/(256*y^4), betasvBar[{{2}, {10}}] -> 
  betasv[{{6}, {10}}]/(256*y^4), betasvBar[{{0, 1}, {4, 6}}] -> 
  betasv[{{3, 2}, {6, 4}}]/(256*y^4) - zeta[3]/907200 + 
   (betasv[{{3}, {6}}]*zeta[3])/(384*y^4) + zeta[5]/(86400*y^2) - 
   (betasv[{{2}, {4}}]*zeta[5])/(2560*y^5), betasvBar[{{0, 1}, {6, 4}}] -> 
  betasv[{{1, 4}, {4, 6}}]/(256*y^4) - zeta[3]/226800 - 
   (betasv[{{4}, {6}}]*zeta[3])/(1536*y^5) + zeta[5]/(172800*y^2) + 
   (betasv[{{1}, {4}}]*zeta[5])/(640*y^4), betasvBar[{{1, 0}, {4, 6}}] -> 
  betasv[{{4, 1}, {6, 4}}]/(256*y^4) + zeta[3]/226800 + 
   (betasv[{{4}, {6}}]*zeta[3])/(1536*y^5) - zeta[5]/(172800*y^2) - 
   (betasv[{{1}, {4}}]*zeta[5])/(640*y^4), betasvBar[{{1, 0}, {6, 4}}] -> 
  betasv[{{2, 3}, {4, 6}}]/(256*y^4) + zeta[3]/907200 - 
   (betasv[{{3}, {6}}]*zeta[3])/(384*y^4) - zeta[5]/(86400*y^2) + 
   (betasv[{{2}, {4}}]*zeta[5])/(2560*y^5), betasvBar[{{0, 2}, {6, 4}}] -> 
  betasv[{{0, 4}, {4, 6}}]/(16*y^2) - (betasv[{{2}, {4}}]*zeta[3])/
    (1680*y^2) - (betasv[{{4}, {6}}]*zeta[3])/(384*y^4) - zeta[5]/(21600*y) + 
   (betasv[{{0}, {4}}]*zeta[5])/(40*y^2), betasvBar[{{0}, {8}}] -> 
  betasv[{{6}, {8}}]/(4096*y^6), betasvBar[{{1}, {10}}] -> 
  betasv[{{7}, {10}}]/(4096*y^6), betasvBar[{{0, 0}, {4, 6}}] -> 
  betasv[{{4, 2}, {6, 4}}]/(4096*y^6) + zeta[3]/(907200*y) + 
   (betasv[{{4}, {6}}]*zeta[3])/(6144*y^6) + zeta[5]/(345600*y^3) - 
   (betasv[{{2}, {4}}]*zeta[5])/(10240*y^6), betasvBar[{{0, 0}, {6, 4}}] -> 
  betasv[{{2, 4}, {4, 6}}]/(4096*y^6) - zeta[3]/(907200*y) - 
   (betasv[{{4}, {6}}]*zeta[3])/(6144*y^6) - zeta[5]/(345600*y^3) + 
   (betasv[{{2}, {4}}]*zeta[5])/(10240*y^6), betasvBar[{{0}, {10}}] -> 
  betasv[{{8}, {10}}]/(65536*y^8)}


==> anc/betasvRules.txt <==
{betasv[{{0}, {4}}] -> (Pi*nablaBarE[1, {2}])/(24*y^2) + zeta[3]/(24*y^2), 
 betasv[{{1}, {4}}] -> -e[2]/6 + zeta[3]/(6*y), 
 betasv[{{2}, {4}}] -> (2*Pi*nablaE[1, {2}])/3 + (2*zeta[3])/3, 
 betasv[{{0}, {6}}] -> -(Pi^2*nablaBarE[2, {3}])/(960*y^4) + 
   zeta[5]/(640*y^4), betasv[{{1}, {6}}] -> 
  (Pi*nablaBarE[1, {3}])/(240*y^2) + zeta[5]/(160*y^3), 
 betasv[{{2}, {6}}] -> -e[3]/30 + zeta[5]/(40*y^2), 
 betasv[{{3}, {6}}] -> (Pi*nablaE[1, {3}])/15 + zeta[5]/(10*y), 
 betasv[{{4}, {6}}] -> (-4*Pi^2*nablaE[2, {3}])/15 + (2*zeta[5])/5, 
 betasv[{{0}, {8}}] -> (Pi^3*nablaBarE[3, {4}])/(53760*y^6) + 
   zeta[7]/(14336*y^6), betasv[{{1}, {8}}] -> 
  -(Pi^2*nablaBarE[2, {4}])/(13440*y^4) + zeta[7]/(3584*y^5), 
 betasv[{{2}, {8}}] -> (Pi*nablaBarE[1, {4}])/(1680*y^2) + zeta[7]/(896*y^4), 
 betasv[{{3}, {8}}] -> -e[4]/140 + zeta[7]/(224*y^3), 
 betasv[{{4}, {8}}] -> (Pi*nablaE[1, {4}])/105 + zeta[7]/(56*y^2), 
 betasv[{{5}, {8}}] -> (-2*Pi^2*nablaE[2, {4}])/105 + zeta[7]/(14*y), 
 betasv[{{6}, {8}}] -> (8*Pi^3*nablaE[3, {4}])/105 + (2*zeta[7])/7, 
 betasv[{{0}, {10}}] -> -(Pi^4*nablaBarE[4, {5}])/(3870720*y^8) + 
   zeta[9]/(294912*y^8), betasv[{{1}, {10}}] -> 
  (Pi^3*nablaBarE[3, {5}])/(967680*y^6) + zeta[9]/(73728*y^7), 
 betasv[{{2}, {10}}] -> -(Pi^2*nablaBarE[2, {5}])/(120960*y^4) + 
   zeta[9]/(18432*y^6), betasv[{{3}, {10}}] -> 
  (Pi*nablaBarE[1, {5}])/(10080*y^2) + zeta[9]/(4608*y^5), 
 betasv[{{4}, {10}}] -> -e[5]/630 + zeta[9]/(1152*y^4), 
 betasv[{{5}, {10}}] -> (Pi*nablaE[1, {5}])/630 + zeta[9]/(288*y^3), 
 betasv[{{6}, {10}}] -> (-2*Pi^2*nablaE[2, {5}])/945 + zeta[9]/(72*y^2), 
 betasv[{{7}, {10}}] -> (4*Pi^3*nablaE[3, {5}])/945 + zeta[9]/(18*y), 
 betasv[{{8}, {10}}] -> (-16*Pi^4*nablaE[4, {5}])/945 + (2*zeta[9])/9, 
 betasv[{{0, 0}, {4, 4}}] -> (Pi^2*nablaBarE[1, {2}]^2)/(1152*y^4) + 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(576*y^4) + zeta[3]^2/(1152*y^4), 
 betasv[{{0, 1}, {4, 4}}] -> -(Pi*e[2]*nablaBarE[1, {2}])/(144*y^2) - 
   (Pi*nablaBarE[1, {2, 2}])/(144*y^2) + zeta[3]/2160 - 
   (e[2]*zeta[3])/(144*y^2) + zeta[3]^2/(288*y^3) - (5*zeta[5])/(1728*y^2), 
 betasv[{{0, 2}, {4, 4}}] -> e[2, 2]/18 + 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {2}])/(36*y^2) + 
   (Pi*nablaE[1, {2}]*zeta[3])/(36*y^2) + zeta[3]^2/(72*y^2) - 
   (5*zeta[5])/(216*y), betasv[{{1, 0}, {4, 4}}] -> 
  (Pi*nablaBarE[1, {2, 2}])/(144*y^2) - zeta[3]/2160 + 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(144*y^3) + zeta[3]^2/(288*y^3) + 
   (5*zeta[5])/(1728*y^2), betasv[{{1, 1}, {4, 4}}] -> 
  e[2]^2/72 - (e[2]*zeta[3])/(36*y) + zeta[3]^2/(72*y^2), 
 betasv[{{1, 2}, {4, 4}}] -> -(Pi*e[2]*nablaE[1, {2}])/9 - 
   (Pi*nablaE[1, {2, 2}])/9 + (Pi*nablaE[1, {2}]*zeta[3])/(9*y) + 
   zeta[3]^2/(18*y) - (5*zeta[5])/108, betasv[{{2, 0}, {4, 4}}] -> 
  -e[2, 2]/18 + (Pi*nablaBarE[1, {2}]*zeta[3])/(36*y^2) + 
   zeta[3]^2/(72*y^2) + (5*zeta[5])/(216*y), betasv[{{2, 1}, {4, 4}}] -> 
  (Pi*nablaE[1, {2, 2}])/9 - (e[2]*zeta[3])/9 + zeta[3]^2/(18*y) + 
   (5*zeta[5])/108, betasv[{{2, 2}, {4, 4}}] -> 
  (2*Pi^2*nablaE[1, {2}]^2)/9 + (4*Pi*nablaE[1, {2}]*zeta[3])/9 + 
   (2*zeta[3]^2)/9, betasv[{{0, 4}, {4, 6}}] -> 
  -(Pi*nablaB[1, {2, 3}])/135 + (Pi*nablaBp[1, {2, 3}])/945 + 
   (Pi*e[3]*nablaE[1, {2}])/90 - (Pi*e[2]*nablaE[1, {3}])/90 - 
   (Pi*nablaE[1, {2, 3}])/180 - (Pi^3*nablaBarE[1, {2}]*nablaE[2, {3}])/
    (90*y^2) + (Pi*nablaE[1, {2}]*zeta[3])/270 - 
   (Pi^2*nablaE[2, {3}]*zeta[3])/(90*y^2) + zeta[3]^2/315 + 
   (zeta[3]*zeta[5])/(120*y^2) - (7*zeta[7])/(720*y), 
 betasv[{{0, 0}, {6, 4}}] -> -(Pi^3*nablaBarBpBar[3, {2, 3}])/(483840*y^6) - 
   zeta[3]/(907200*y) - zeta[5]/(345600*y^3) + (Pi*nablaBarE[1, {2}]*zeta[5])/
    (15360*y^6) + (zeta[3]*zeta[5])/(30720*y^6), 
 betasv[{{0, 1}, {6, 4}}] -> (Pi^2*nablaBarBpBar[2, {2, 3}])/(120960*y^4) + 
   (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(11520*y^4) + 
   (Pi^2*e[2]*nablaBarE[2, {3}])/(5760*y^4) + (Pi^2*nablaBarE[2, {2, 3}])/
    (7680*y^4) - zeta[3]/226800 + zeta[5]/(172800*y^2) - 
   (e[2]*zeta[5])/(3840*y^4) + (zeta[3]*zeta[5])/(7680*y^5) - 
   (7*zeta[7])/(92160*y^4), betasv[{{0, 2}, {6, 4}}] -> 
  -(Pi*nablaBarBBar[1, {2, 3}])/(15120*y^2) - (Pi*nablaBarBpBar[1, {2, 3}])/
    (3024*y^2) + (Pi*e[3]*nablaBarE[1, {2}])/(1440*y^2) - 
   (Pi*e[2]*nablaBarE[1, {3}])/(1440*y^2) - (Pi*nablaBarE[1, {2, 3}])/
    (2880*y^2) - (Pi^3*nablaBarE[2, {3}]*nablaE[1, {2}])/(1440*y^4) - 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(6048*y^2) - zeta[3]^2/(5040*y^2) - 
   zeta[5]/(21600*y) + (Pi*nablaE[1, {2}]*zeta[5])/(960*y^4) + 
   (zeta[3]*zeta[5])/(1920*y^4) - (7*zeta[7])/(11520*y^3), 
 betasv[{{1, 0}, {6, 4}}] -> (Pi^2*nablaBarBpBar[2, {2, 3}])/(120960*y^4) + 
   zeta[3]/907200 - zeta[5]/(86400*y^2) + (Pi*nablaBarE[1, {2}]*zeta[5])/
    (3840*y^5) + (zeta[3]*zeta[5])/(7680*y^5) + (7*zeta[7])/(184320*y^4), 
 betasv[{{1, 1}, {6, 4}}] -> (Pi*nablaBarBBar[1, {2, 3}])/(7560*y^2) - 
   (Pi*nablaBarBpBar[1, {2, 3}])/(30240*y^2) - (Pi*e[3]*nablaBarE[1, {2}])/
    (2880*y^2) - (Pi*e[2]*nablaBarE[1, {3}])/(2880*y^2) - 
   (Pi*nablaBarE[1, {2, 3}])/(1152*y^2) - (Pi*nablaBarE[1, {2}]*zeta[3])/
    (60480*y^2) + zeta[3]^2/(20160*y^2) + zeta[5]/(43200*y) - 
   (e[2]*zeta[5])/(960*y^3) + (zeta[3]*zeta[5])/(1920*y^4) - 
   (7*zeta[7])/(46080*y^3), betasv[{{1, 2}, {6, 4}}] -> 
  -bp[2, 3]/1260 + (Pi^2*nablaBarE[1, {3}]*nablaE[1, {2}])/(360*y^2) - 
   zeta[3]^2/(2520*y) + zeta[5]/43200 + (Pi*nablaE[1, {2}]*zeta[5])/
    (240*y^3) + (zeta[3]*zeta[5])/(480*y^3) - (7*zeta[7])/(3840*y^2), 
 betasv[{{2, 0}, {6, 4}}] -> (Pi*nablaBarBBar[1, {2, 3}])/(15120*y^2) - 
   (Pi*nablaBarBpBar[1, {2, 3}])/(7560*y^2) - (Pi*nablaBarE[1, {2}]*zeta[3])/
    (15120*y^2) - zeta[3]^2/(30240*y^2) - zeta[5]/(21600*y) + 
   (Pi*nablaBarE[1, {2}]*zeta[5])/(960*y^4) + (zeta[3]*zeta[5])/(1920*y^4) + 
   (7*zeta[7])/(23040*y^3), betasv[{{2, 1}, {6, 4}}] -> 
  b[2, 3]/540 - bp[2, 3]/756 + (e[2]*e[3])/360 - e[2, 3]/144 - 
   (e[2]*zeta[3])/1080 + zeta[3]^2/(3780*y) + zeta[5]/21600 - 
   (e[2]*zeta[5])/(240*y^2) + (zeta[3]*zeta[5])/(480*y^3), 
 betasv[{{3, 0}, {6, 4}}] -> -bp[2, 3]/1260 - e[2, 3]/120 - 
   zeta[3]^2/(2520*y) - zeta[5]/4800 + (Pi*nablaBarE[1, {2}]*zeta[5])/
    (240*y^3) + (zeta[3]*zeta[5])/(480*y^3) + (7*zeta[7])/(3840*y^2), 
 betasv[{{3, 1}, {6, 4}}] -> -(Pi*nablaB[1, {2, 3}])/270 + 
   (2*Pi*nablaBp[1, {2, 3}])/945 + (Pi*e[3]*nablaE[1, {2}])/180 - 
   (Pi*e[2]*nablaE[1, {3}])/180 + (Pi*nablaE[1, {2, 3}])/72 + 
   (Pi*nablaE[1, {2}]*zeta[3])/540 + zeta[3]^2/1260 - (e[2]*zeta[5])/(60*y) + 
   (zeta[3]*zeta[5])/(120*y^2) + (7*zeta[7])/(2880*y), 
 betasv[{{3, 2}, {6, 4}}] -> (-2*Pi^2*nablaBp[2, {2, 3}])/945 + 
   (2*Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/45 + (Pi*nablaE[1, {2}]*zeta[5])/
    (15*y) + (zeta[3]*zeta[5])/(30*y) - (7*zeta[7])/720, 
 betasv[{{4, 0}, {6, 4}}] -> (Pi*nablaB[1, {2, 3}])/135 - 
   (Pi*nablaBp[1, {2, 3}])/945 - (Pi*e[3]*nablaE[1, {2}])/90 + 
   (Pi*e[2]*nablaE[1, {3}])/90 + (Pi*nablaE[1, {2, 3}])/180 - 
   (Pi*nablaE[1, {2}]*zeta[3])/270 - zeta[3]^2/315 + 
   (Pi*nablaBarE[1, {2}]*zeta[5])/(60*y^2) + (zeta[3]*zeta[5])/(120*y^2) + 
   (7*zeta[7])/(720*y), betasv[{{4, 1}, {6, 4}}] -> 
  (-2*Pi^2*nablaBp[2, {2, 3}])/945 - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    45 - (Pi^2*nablaE[2, {2, 3}])/30 - (e[2]*zeta[5])/15 + 
   (zeta[3]*zeta[5])/(30*y) + (7*zeta[7])/360, 
 betasv[{{4, 2}, {6, 4}}] -> (8*Pi^3*nablaBp[3, {2, 3}])/945 - 
   (8*Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/45 + (4*Pi*nablaE[1, {2}]*zeta[5])/
    15 + (2*zeta[3]*zeta[5])/15, betasv[{{1, 3}, {4, 6}}] -> 
  (Pi*nablaB[1, {2, 3}])/270 - (2*Pi*nablaBp[1, {2, 3}])/945 - 
   (Pi*e[3]*nablaE[1, {2}])/180 - (Pi*e[2]*nablaE[1, {3}])/180 - 
   (Pi*nablaE[1, {2, 3}])/72 - (Pi*nablaE[1, {2}]*zeta[3])/540 + 
   (Pi*nablaE[1, {3}]*zeta[3])/(90*y) - zeta[3]^2/1260 + 
   (zeta[3]*zeta[5])/(120*y^2) - (7*zeta[7])/(2880*y), 
 betasv[{{2, 2}, {6, 4}}] -> (Pi*nablaBp[1, {2, 3}])/945 - 
   (Pi*e[3]*nablaE[1, {2}])/45 - zeta[3]^2/1890 + 
   (Pi*nablaE[1, {2}]*zeta[5])/(60*y^2) + (zeta[3]*zeta[5])/(120*y^2) - 
   (7*zeta[7])/(1440*y), betasv[{{0, 0}, {4, 6}}] -> 
  (Pi^3*nablaBarBpBar[3, {2, 3}])/(483840*y^6) - 
   (Pi^3*nablaBarE[1, {2}]*nablaBarE[2, {3}])/(23040*y^6) + 
   zeta[3]/(907200*y) - (Pi^2*nablaBarE[2, {3}]*zeta[3])/(23040*y^6) + 
   zeta[5]/(345600*y^3) + (zeta[3]*zeta[5])/(30720*y^6), 
 betasv[{{0, 1}, {4, 6}}] -> -(Pi^2*nablaBarBpBar[2, {2, 3}])/(120960*y^4) + 
   (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(5760*y^4) - zeta[3]/907200 + 
   (Pi*nablaBarE[1, {3}]*zeta[3])/(5760*y^4) + zeta[5]/(86400*y^2) + 
   (zeta[3]*zeta[5])/(7680*y^5) - (7*zeta[7])/(184320*y^4), 
 betasv[{{1, 0}, {4, 6}}] -> -(Pi^2*nablaBarBpBar[2, {2, 3}])/(120960*y^4) - 
   (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(11520*y^4) - 
   (Pi^2*nablaBarE[2, {2, 3}])/(7680*y^4) + zeta[3]/226800 - 
   (Pi^2*nablaBarE[2, {3}]*zeta[3])/(5760*y^5) - zeta[5]/(172800*y^2) + 
   (zeta[3]*zeta[5])/(7680*y^5) + (7*zeta[7])/(92160*y^4), 
 betasv[{{0, 2}, {4, 6}}] -> -(Pi*nablaBarBBar[1, {2, 3}])/(15120*y^2) + 
   (Pi*nablaBarBpBar[1, {2, 3}])/(7560*y^2) - (Pi*e[3]*nablaBarE[1, {2}])/
    (720*y^2) - (e[3]*zeta[3])/(720*y^2) + (Pi*nablaBarE[1, {2}]*zeta[3])/
    (15120*y^2) + zeta[3]^2/(30240*y^2) + zeta[5]/(21600*y) + 
   (zeta[3]*zeta[5])/(1920*y^4) - (7*zeta[7])/(23040*y^3), 
 betasv[{{1, 1}, {4, 6}}] -> -(Pi*nablaBarBBar[1, {2, 3}])/(7560*y^2) + 
   (Pi*nablaBarBpBar[1, {2, 3}])/(30240*y^2) + (Pi*e[3]*nablaBarE[1, {2}])/
    (2880*y^2) - (Pi*e[2]*nablaBarE[1, {3}])/(2880*y^2) + 
   (Pi*nablaBarE[1, {2, 3}])/(1152*y^2) + (Pi*nablaBarE[1, {2}]*zeta[3])/
    (60480*y^2) + (Pi*nablaBarE[1, {3}]*zeta[3])/(1440*y^3) - 
   zeta[3]^2/(20160*y^2) - zeta[5]/(43200*y) + (zeta[3]*zeta[5])/(1920*y^4) + 
   (7*zeta[7])/(46080*y^3), betasv[{{2, 0}, {4, 6}}] -> 
  (Pi*nablaBarBBar[1, {2, 3}])/(15120*y^2) + (Pi*nablaBarBpBar[1, {2, 3}])/
    (3024*y^2) - (Pi*e[3]*nablaBarE[1, {2}])/(1440*y^2) + 
   (Pi*e[2]*nablaBarE[1, {3}])/(1440*y^2) + (Pi*nablaBarE[1, {2, 3}])/
    (2880*y^2) + (Pi*nablaBarE[1, {2}]*zeta[3])/(6048*y^2) - 
   (Pi^2*nablaBarE[2, {3}]*zeta[3])/(1440*y^4) + zeta[3]^2/(5040*y^2) + 
   zeta[5]/(21600*y) + (zeta[3]*zeta[5])/(1920*y^4) + 
   (7*zeta[7])/(11520*y^3), betasv[{{0, 3}, {4, 6}}] -> 
  bp[2, 3]/1260 + e[2, 3]/120 + (Pi^2*nablaBarE[1, {2}]*nablaE[1, {3}])/
    (360*y^2) + (Pi*nablaE[1, {3}]*zeta[3])/(360*y^2) + zeta[3]^2/(2520*y) + 
   zeta[5]/4800 + (zeta[3]*zeta[5])/(480*y^3) - (7*zeta[7])/(3840*y^2), 
 betasv[{{1, 2}, {4, 6}}] -> -b[2, 3]/540 + bp[2, 3]/756 + (e[2]*e[3])/360 + 
   e[2, 3]/144 + (e[2]*zeta[3])/1080 - (e[3]*zeta[3])/(180*y) - 
   zeta[3]^2/(3780*y) - zeta[5]/21600 + (zeta[3]*zeta[5])/(480*y^3), 
 betasv[{{2, 1}, {4, 6}}] -> bp[2, 3]/1260 + (Pi*nablaBarE[1, {3}]*zeta[3])/
    (360*y^2) + zeta[3]^2/(2520*y) - zeta[5]/43200 + 
   (zeta[3]*zeta[5])/(480*y^3) + (7*zeta[7])/(3840*y^2), 
 betasv[{{2, 2}, {4, 6}}] -> -(Pi*nablaBp[1, {2, 3}])/945 - 
   (e[3]*zeta[3])/45 + zeta[3]^2/1890 + (zeta[3]*zeta[5])/(120*y^2) + 
   (7*zeta[7])/(1440*y), betasv[{{1, 4}, {4, 6}}] -> 
  (2*Pi^2*nablaBp[2, {2, 3}])/945 + (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/45 + 
   (2*Pi^2*e[2]*nablaE[2, {3}])/45 + (Pi^2*nablaE[2, {2, 3}])/30 - 
   (2*Pi^2*nablaE[2, {3}]*zeta[3])/(45*y) + (zeta[3]*zeta[5])/(30*y) - 
   (7*zeta[7])/360, betasv[{{2, 3}, {4, 6}}] -> 
  (2*Pi^2*nablaBp[2, {2, 3}])/945 + (2*Pi*nablaE[1, {3}]*zeta[3])/45 + 
   (zeta[3]*zeta[5])/(30*y) + (7*zeta[7])/720, 
 betasv[{{2, 4}, {4, 6}}] -> (-8*Pi^3*nablaBp[3, {2, 3}])/945 - 
   (8*Pi^2*nablaE[2, {3}]*zeta[3])/45 + (2*zeta[3]*zeta[5])/15}


==> anc/betasvSRules.txt <==
{betasvS[{{0}, {4}}] -> tauBar^2*betasv[{{0}, {4}}] - 
   (tauBar^2*zeta[3])/(24*y^2) + (tau^2*tauBar^2*zeta[3])/(24*y^2), 
 betasvS[{{1}, {4}}] -> betasv[{{1}, {4}}] - zeta[3]/(6*y) + 
   (tau*tauBar*zeta[3])/(6*y), betasvS[{{2}, {4}}] -> 
  betasv[{{2}, {4}}]/tauBar^2 + (2*zeta[3])/3 - (2*zeta[3])/(3*tauBar^2), 
 betasvS[{{0}, {6}}] -> tauBar^4*betasv[{{0}, {6}}] - 
   (tauBar^4*zeta[5])/(640*y^4) + (tau^4*tauBar^4*zeta[5])/(640*y^4), 
 betasvS[{{1}, {6}}] -> tauBar^2*betasv[{{1}, {6}}] - 
   (tauBar^2*zeta[5])/(160*y^3) + (tau^3*tauBar^3*zeta[5])/(160*y^3), 
 betasvS[{{2}, {6}}] -> betasv[{{2}, {6}}] - zeta[5]/(40*y^2) + 
   (tau^2*tauBar^2*zeta[5])/(40*y^2), betasvS[{{3}, {6}}] -> 
  betasv[{{3}, {6}}]/tauBar^2 - zeta[5]/(10*tauBar^2*y) + 
   (tau*tauBar*zeta[5])/(10*y), betasvS[{{4}, {6}}] -> 
  betasv[{{4}, {6}}]/tauBar^4 + (2*zeta[5])/5 - (2*zeta[5])/(5*tauBar^4), 
 betasvS[{{0}, {8}}] -> tauBar^6*betasv[{{0}, {8}}] - 
   (tauBar^6*zeta[7])/(14336*y^6) + (tau^6*tauBar^6*zeta[7])/(14336*y^6), 
 betasvS[{{1}, {8}}] -> tauBar^4*betasv[{{1}, {8}}] - 
   (tauBar^4*zeta[7])/(3584*y^5) + (tau^5*tauBar^5*zeta[7])/(3584*y^5), 
 betasvS[{{2}, {8}}] -> tauBar^2*betasv[{{2}, {8}}] - 
   (tauBar^2*zeta[7])/(896*y^4) + (tau^4*tauBar^4*zeta[7])/(896*y^4), 
 betasvS[{{3}, {8}}] -> betasv[{{3}, {8}}] - zeta[7]/(224*y^3) + 
   (tau^3*tauBar^3*zeta[7])/(224*y^3), betasvS[{{4}, {8}}] -> 
  betasv[{{4}, {8}}]/tauBar^2 - zeta[7]/(56*tauBar^2*y^2) + 
   (tau^2*tauBar^2*zeta[7])/(56*y^2), betasvS[{{5}, {8}}] -> 
  betasv[{{5}, {8}}]/tauBar^4 - zeta[7]/(14*tauBar^4*y) + 
   (tau*tauBar*zeta[7])/(14*y), betasvS[{{6}, {8}}] -> 
  betasv[{{6}, {8}}]/tauBar^6 + (2*zeta[7])/7 - (2*zeta[7])/(7*tauBar^6), 
 betasvS[{{0}, {10}}] -> tauBar^8*betasv[{{0}, {10}}] - 
   (tauBar^8*zeta[9])/(294912*y^8) + (tau^8*tauBar^8*zeta[9])/(294912*y^8), 
 betasvS[{{1}, {10}}] -> tauBar^6*betasv[{{1}, {10}}] - 
   (tauBar^6*zeta[9])/(73728*y^7) + (tau^7*tauBar^7*zeta[9])/(73728*y^7), 
 betasvS[{{2}, {10}}] -> tauBar^4*betasv[{{2}, {10}}] - 
   (tauBar^4*zeta[9])/(18432*y^6) + (tau^6*tauBar^6*zeta[9])/(18432*y^6), 
 betasvS[{{3}, {10}}] -> tauBar^2*betasv[{{3}, {10}}] - 
   (tauBar^2*zeta[9])/(4608*y^5) + (tau^5*tauBar^5*zeta[9])/(4608*y^5), 
 betasvS[{{4}, {10}}] -> betasv[{{4}, {10}}] - zeta[9]/(1152*y^4) + 
   (tau^4*tauBar^4*zeta[9])/(1152*y^4), betasvS[{{5}, {10}}] -> 
  betasv[{{5}, {10}}]/tauBar^2 - zeta[9]/(288*tauBar^2*y^3) + 
   (tau^3*tauBar^3*zeta[9])/(288*y^3), betasvS[{{6}, {10}}] -> 
  betasv[{{6}, {10}}]/tauBar^4 - zeta[9]/(72*tauBar^4*y^2) + 
   (tau^2*tauBar^2*zeta[9])/(72*y^2), betasvS[{{7}, {10}}] -> 
  betasv[{{7}, {10}}]/tauBar^6 - zeta[9]/(18*tauBar^6*y) + 
   (tau*tauBar*zeta[9])/(18*y), betasvS[{{8}, {10}}] -> 
  betasv[{{8}, {10}}]/tauBar^8 + (2*zeta[9])/9 - (2*zeta[9])/(9*tauBar^8), 
 betasvS[{{0, 0}, {4, 4}}] -> (tauBar^4*betasv[{{0}, {4}}]^2)/2 - 
   (tauBar^4*betasv[{{0}, {4}}]*zeta[3])/(24*y^2) + 
   (tau^2*tauBar^4*betasv[{{0}, {4}}]*zeta[3])/(24*y^2) + 
   (tauBar^4*zeta[3]^2)/(1152*y^4) - (tau^2*tauBar^4*zeta[3]^2)/(576*y^4) + 
   (tau^4*tauBar^4*zeta[3]^2)/(1152*y^4), betasvS[{{0, 1}, {4, 4}}] -> 
  tauBar^2*betasv[{{0, 1}, {4, 4}}] + zeta[3]/2160 - 
   (tauBar^2*zeta[3])/2160 - (tauBar^2*betasv[{{1}, {4}}]*zeta[3])/(24*y^2) + 
   (tau^2*tauBar^2*betasv[{{1}, {4}}]*zeta[3])/(24*y^2) + 
   (tauBar^2*zeta[3]^2)/(288*y^3) - (tau^2*tauBar^2*zeta[3]^2)/(144*y^3) + 
   (tau^3*tauBar^3*zeta[3]^2)/(288*y^3) + (5*tauBar^2*zeta[5])/(1728*y^2) - 
   (5*tau^2*tauBar^2*zeta[5])/(1728*y^2), betasvS[{{0, 2}, {4, 4}}] -> 
  betasv[{{0, 2}, {4, 4}}] - (betasv[{{2}, {4}}]*zeta[3])/(24*y^2) + 
   (tau^2*betasv[{{2}, {4}}]*zeta[3])/(24*y^2) + zeta[3]^2/(72*y^2) - 
   (tau^2*zeta[3]^2)/(36*y^2) + (tau^2*tauBar^2*zeta[3]^2)/(72*y^2) + 
   (5*zeta[5])/(216*y) - (5*tau*tauBar*zeta[5])/(216*y), 
 betasvS[{{1, 0}, {4, 4}}] -> tauBar^2*betasv[{{0}, {4}}]*
    betasv[{{1}, {4}}] - tauBar^2*betasv[{{0, 1}, {4, 4}}] - zeta[3]/2160 + 
   (tauBar^2*zeta[3])/2160 - (tauBar^2*betasv[{{0}, {4}}]*zeta[3])/(6*y) + 
   (tau*tauBar^3*betasv[{{0}, {4}}]*zeta[3])/(6*y) + 
   (tauBar^2*zeta[3]^2)/(288*y^3) - (tau*tauBar^3*zeta[3]^2)/(144*y^3) + 
   (tau^3*tauBar^3*zeta[3]^2)/(288*y^3) - (5*tauBar^2*zeta[5])/(1728*y^2) + 
   (5*tau^2*tauBar^2*zeta[5])/(1728*y^2), betasvS[{{1, 1}, {4, 4}}] -> 
  betasv[{{1}, {4}}]^2/2 - (betasv[{{1}, {4}}]*zeta[3])/(6*y) + 
   (tau*tauBar*betasv[{{1}, {4}}]*zeta[3])/(6*y) + zeta[3]^2/(72*y^2) - 
   (tau*tauBar*zeta[3]^2)/(36*y^2) + (tau^2*tauBar^2*zeta[3]^2)/(72*y^2), 
 betasvS[{{1, 2}, {4, 4}}] -> betasv[{{1, 2}, {4, 4}}]/tauBar^2 - 
   (betasv[{{2}, {4}}]*zeta[3])/(6*tauBar^2*y) + 
   (tau*betasv[{{2}, {4}}]*zeta[3])/(6*tauBar*y) + 
   zeta[3]^2/(18*tauBar^2*y) - (tau*zeta[3]^2)/(9*tauBar*y) + 
   (tau*tauBar*zeta[3]^2)/(18*y) - (5*zeta[5])/108 + 
   (5*zeta[5])/(108*tauBar^2), betasvS[{{2, 0}, {4, 4}}] -> 
  betasv[{{0}, {4}}]*betasv[{{2}, {4}}] - betasv[{{0, 2}, {4, 4}}] - 
   (2*betasv[{{0}, {4}}]*zeta[3])/3 + (2*tauBar^2*betasv[{{0}, {4}}]*zeta[3])/
    3 + zeta[3]^2/(72*y^2) - (tauBar^2*zeta[3]^2)/(36*y^2) + 
   (tau^2*tauBar^2*zeta[3]^2)/(72*y^2) - (5*zeta[5])/(216*y) + 
   (5*tau*tauBar*zeta[5])/(216*y), betasvS[{{2, 1}, {4, 4}}] -> 
  (betasv[{{1}, {4}}]*betasv[{{2}, {4}}])/tauBar^2 - 
   betasv[{{1, 2}, {4, 4}}]/tauBar^2 + (2*betasv[{{1}, {4}}]*zeta[3])/3 - 
   (2*betasv[{{1}, {4}}]*zeta[3])/(3*tauBar^2) - zeta[3]^2/(9*y) + 
   zeta[3]^2/(18*tauBar^2*y) + (tau*tauBar*zeta[3]^2)/(18*y) + 
   (5*zeta[5])/108 - (5*zeta[5])/(108*tauBar^2), 
 betasvS[{{2, 2}, {4, 4}}] -> betasv[{{2}, {4}}]^2/(2*tauBar^4) - 
   (2*betasv[{{2}, {4}}]*zeta[3])/(3*tauBar^4) + 
   (2*betasv[{{2}, {4}}]*zeta[3])/(3*tauBar^2) + (2*zeta[3]^2)/9 + 
   (2*zeta[3]^2)/(9*tauBar^4) - (4*zeta[3]^2)/(9*tauBar^2), 
 betasvS[{{0, 4}, {4, 6}}] -> (betasv[{{0}, {4}}]*betasv[{{4}, {6}}])/
    tauBar^2 - betasv[{{4, 0}, {6, 4}}]/tauBar^2 - 
   (betasv[{{4}, {6}}]*zeta[3])/(24*tauBar^2*y^2) + 
   (tau^2*betasv[{{4}, {6}}]*zeta[3])/(24*tauBar^2*y^2) + zeta[3]^2/315 - 
   zeta[3]^2/(315*tauBar^2) + (zeta[3]*zeta[5])/(120*tauBar^2*y^2) - 
   (tau^2*zeta[3]*zeta[5])/(60*tauBar^2*y^2) + 
   (tau^2*tauBar^2*zeta[3]*zeta[5])/(120*y^2) + 
   (7*zeta[7])/(720*tauBar^2*y) - (7*tau*tauBar*zeta[7])/(720*y), 
 betasvS[{{0, 0}, {6, 4}}] -> tauBar^6*betasv[{{0, 0}, {6, 4}}] - 
   (tau*tauBar*zeta[3])/(907200*y) + (tauBar^6*zeta[3])/(907200*y) - 
   (tau^3*tauBar^3*zeta[5])/(345600*y^3) + (tauBar^6*zeta[5])/(345600*y^3) - 
   (tauBar^6*betasv[{{0}, {4}}]*zeta[5])/(640*y^4) + 
   (tau^4*tauBar^6*betasv[{{0}, {4}}]*zeta[5])/(640*y^4) + 
   (tauBar^6*zeta[3]*zeta[5])/(30720*y^6) - (tau^4*tauBar^6*zeta[3]*zeta[5])/
    (15360*y^6) + (tau^6*tauBar^6*zeta[3]*zeta[5])/(30720*y^6), 
 betasvS[{{0, 1}, {6, 4}}] -> tauBar^4*betasv[{{0, 1}, {6, 4}}] - 
   zeta[3]/226800 + (tauBar^4*zeta[3])/226800 + (tau^2*tauBar^2*zeta[5])/
    (172800*y^2) - (tauBar^4*zeta[5])/(172800*y^2) - 
   (tauBar^4*betasv[{{1}, {4}}]*zeta[5])/(640*y^4) + 
   (tau^4*tauBar^4*betasv[{{1}, {4}}]*zeta[5])/(640*y^4) + 
   (tauBar^4*zeta[3]*zeta[5])/(7680*y^5) - (tau^4*tauBar^4*zeta[3]*zeta[5])/
    (3840*y^5) + (tau^5*tauBar^5*zeta[3]*zeta[5])/(7680*y^5) + 
   (7*tauBar^4*zeta[7])/(92160*y^4) - (7*tau^4*tauBar^4*zeta[7])/(92160*y^4), 
 betasvS[{{0, 2}, {6, 4}}] -> tauBar^2*betasv[{{0, 2}, {6, 4}}] + 
   (tauBar^2*zeta[3]^2)/(5040*y^2) - (tau^2*tauBar^2*zeta[3]^2)/(5040*y^2) - 
   (tau*tauBar*zeta[5])/(21600*y) + (tauBar^2*zeta[5])/(21600*y) - 
   (tauBar^2*betasv[{{2}, {4}}]*zeta[5])/(640*y^4) + 
   (tau^4*tauBar^2*betasv[{{2}, {4}}]*zeta[5])/(640*y^4) + 
   (tauBar^2*zeta[3]*zeta[5])/(1920*y^4) - (tau^4*tauBar^2*zeta[3]*zeta[5])/
    (960*y^4) + (tau^4*tauBar^4*zeta[3]*zeta[5])/(1920*y^4) + 
   (7*tauBar^2*zeta[7])/(11520*y^3) - (7*tau^3*tauBar^3*zeta[7])/(11520*y^3), 
 betasvS[{{1, 0}, {6, 4}}] -> tauBar^4*betasv[{{1, 0}, {6, 4}}] + 
   zeta[3]/907200 - (tauBar^4*zeta[3])/907200 - (tau^2*tauBar^2*zeta[5])/
    (86400*y^2) + (tauBar^4*zeta[5])/(86400*y^2) - 
   (tauBar^4*betasv[{{0}, {4}}]*zeta[5])/(160*y^3) + 
   (tau^3*tauBar^5*betasv[{{0}, {4}}]*zeta[5])/(160*y^3) + 
   (tauBar^4*zeta[3]*zeta[5])/(7680*y^5) - (tau^3*tauBar^5*zeta[3]*zeta[5])/
    (3840*y^5) + (tau^5*tauBar^5*zeta[3]*zeta[5])/(7680*y^5) - 
   (7*tauBar^4*zeta[7])/(184320*y^4) + (7*tau^4*tauBar^4*zeta[7])/
    (184320*y^4), betasvS[{{1, 1}, {6, 4}}] -> 
  tauBar^2*betasv[{{1, 1}, {6, 4}}] - (tauBar^2*zeta[3]^2)/(20160*y^2) + 
   (tau^2*tauBar^2*zeta[3]^2)/(20160*y^2) + (tau*tauBar*zeta[5])/(43200*y) - 
   (tauBar^2*zeta[5])/(43200*y) - (tauBar^2*betasv[{{1}, {4}}]*zeta[5])/
    (160*y^3) + (tau^3*tauBar^3*betasv[{{1}, {4}}]*zeta[5])/(160*y^3) + 
   (tauBar^2*zeta[3]*zeta[5])/(1920*y^4) - (tau^3*tauBar^3*zeta[3]*zeta[5])/
    (960*y^4) + (tau^4*tauBar^4*zeta[3]*zeta[5])/(1920*y^4) + 
   (7*tauBar^2*zeta[7])/(46080*y^3) - (7*tau^3*tauBar^3*zeta[7])/(46080*y^3), 
 betasvS[{{1, 2}, {6, 4}}] -> betasv[{{1, 2}, {6, 4}}] + zeta[3]^2/(2520*y) - 
   (tau*tauBar*zeta[3]^2)/(2520*y) - (betasv[{{2}, {4}}]*zeta[5])/(160*y^3) + 
   (tau^3*tauBar*betasv[{{2}, {4}}]*zeta[5])/(160*y^3) + 
   (zeta[3]*zeta[5])/(480*y^3) - (tau^3*tauBar*zeta[3]*zeta[5])/(240*y^3) + 
   (tau^3*tauBar^3*zeta[3]*zeta[5])/(480*y^3) + (7*zeta[7])/(3840*y^2) - 
   (7*tau^2*tauBar^2*zeta[7])/(3840*y^2), betasvS[{{2, 0}, {6, 4}}] -> 
  tauBar^2*betasv[{{2, 0}, {6, 4}}] + (tauBar^2*zeta[3]^2)/(30240*y^2) - 
   (tau^2*tauBar^2*zeta[3]^2)/(30240*y^2) - (tau*tauBar*zeta[5])/(21600*y) + 
   (tauBar^2*zeta[5])/(21600*y) - (tauBar^2*betasv[{{0}, {4}}]*zeta[5])/
    (40*y^2) + (tau^2*tauBar^4*betasv[{{0}, {4}}]*zeta[5])/(40*y^2) + 
   (tauBar^2*zeta[3]*zeta[5])/(1920*y^4) - (tau^2*tauBar^4*zeta[3]*zeta[5])/
    (960*y^4) + (tau^4*tauBar^4*zeta[3]*zeta[5])/(1920*y^4) - 
   (7*tauBar^2*zeta[7])/(23040*y^3) + (7*tau^3*tauBar^3*zeta[7])/(23040*y^3), 
 betasvS[{{2, 1}, {6, 4}}] -> betasv[{{2, 1}, {6, 4}}] - zeta[3]^2/(3780*y) + 
   (tau*tauBar*zeta[3]^2)/(3780*y) - (betasv[{{1}, {4}}]*zeta[5])/(40*y^2) + 
   (tau^2*tauBar^2*betasv[{{1}, {4}}]*zeta[5])/(40*y^2) + 
   (zeta[3]*zeta[5])/(480*y^3) - (tau^2*tauBar^2*zeta[3]*zeta[5])/(240*y^3) + 
   (tau^3*tauBar^3*zeta[3]*zeta[5])/(480*y^3), 
 betasvS[{{3, 0}, {6, 4}}] -> betasv[{{3, 0}, {6, 4}}] + zeta[3]^2/(2520*y) - 
   (tau*tauBar*zeta[3]^2)/(2520*y) - (betasv[{{0}, {4}}]*zeta[5])/(10*y) + 
   (tau*tauBar^3*betasv[{{0}, {4}}]*zeta[5])/(10*y) + 
   (zeta[3]*zeta[5])/(480*y^3) - (tau*tauBar^3*zeta[3]*zeta[5])/(240*y^3) + 
   (tau^3*tauBar^3*zeta[3]*zeta[5])/(480*y^3) - (7*zeta[7])/(3840*y^2) + 
   (7*tau^2*tauBar^2*zeta[7])/(3840*y^2), betasvS[{{3, 1}, {6, 4}}] -> 
  betasv[{{3, 1}, {6, 4}}]/tauBar^2 + zeta[3]^2/1260 - 
   zeta[3]^2/(1260*tauBar^2) - (betasv[{{1}, {4}}]*zeta[5])/(10*tauBar^2*y) + 
   (tau*tauBar*betasv[{{1}, {4}}]*zeta[5])/(10*y) + 
   (zeta[3]*zeta[5])/(120*tauBar^2*y^2) - (tau*tauBar*zeta[3]*zeta[5])/
    (60*y^2) + (tau^2*tauBar^2*zeta[3]*zeta[5])/(120*y^2) - 
   (7*zeta[7])/(2880*tauBar^2*y) + (7*tau*tauBar*zeta[7])/(2880*y), 
 betasvS[{{3, 2}, {6, 4}}] -> betasv[{{3, 2}, {6, 4}}]/tauBar^4 - 
   (betasv[{{2}, {4}}]*zeta[5])/(10*tauBar^4*y) + 
   (tau*betasv[{{2}, {4}}]*zeta[5])/(10*tauBar*y) + 
   (zeta[3]*zeta[5])/(30*tauBar^4*y) - (tau*zeta[3]*zeta[5])/(15*tauBar*y) + 
   (tau*tauBar*zeta[3]*zeta[5])/(30*y) - (7*zeta[7])/720 + 
   (7*zeta[7])/(720*tauBar^4), betasvS[{{4, 0}, {6, 4}}] -> 
  betasv[{{4, 0}, {6, 4}}]/tauBar^2 - zeta[3]^2/315 + 
   zeta[3]^2/(315*tauBar^2) - (2*betasv[{{0}, {4}}]*zeta[5])/(5*tauBar^2) + 
   (2*tauBar^2*betasv[{{0}, {4}}]*zeta[5])/5 + 
   (zeta[3]*zeta[5])/(120*tauBar^2*y^2) - (tauBar^2*zeta[3]*zeta[5])/
    (60*y^2) + (tau^2*tauBar^2*zeta[3]*zeta[5])/(120*y^2) - 
   (7*zeta[7])/(720*tauBar^2*y) + (7*tau*tauBar*zeta[7])/(720*y), 
 betasvS[{{4, 1}, {6, 4}}] -> betasv[{{4, 1}, {6, 4}}]/tauBar^4 + 
   (2*betasv[{{1}, {4}}]*zeta[5])/5 - (2*betasv[{{1}, {4}}]*zeta[5])/
    (5*tauBar^4) - (zeta[3]*zeta[5])/(15*y) + 
   (zeta[3]*zeta[5])/(30*tauBar^4*y) + (tau*tauBar*zeta[3]*zeta[5])/(30*y) + 
   (7*zeta[7])/360 - (7*zeta[7])/(360*tauBar^4), 
 betasvS[{{4, 2}, {6, 4}}] -> betasv[{{4, 2}, {6, 4}}]/tauBar^6 - 
   (2*betasv[{{2}, {4}}]*zeta[5])/(5*tauBar^6) + 
   (2*betasv[{{2}, {4}}]*zeta[5])/(5*tauBar^2) + (2*zeta[3]*zeta[5])/15 + 
   (2*zeta[3]*zeta[5])/(15*tauBar^6) - (4*zeta[3]*zeta[5])/(15*tauBar^2), 
 betasvS[{{1, 3}, {4, 6}}] -> (betasv[{{1}, {4}}]*betasv[{{3}, {6}}])/
    tauBar^2 - betasv[{{3, 1}, {6, 4}}]/tauBar^2 - 
   (betasv[{{3}, {6}}]*zeta[3])/(6*tauBar^2*y) + 
   (tau*betasv[{{3}, {6}}]*zeta[3])/(6*tauBar*y) - zeta[3]^2/1260 + 
   zeta[3]^2/(1260*tauBar^2) + (zeta[3]*zeta[5])/(120*tauBar^2*y^2) - 
   (tau*zeta[3]*zeta[5])/(60*tauBar*y^2) + (tau^2*tauBar^2*zeta[3]*zeta[5])/
    (120*y^2) + (7*zeta[7])/(2880*tauBar^2*y) - (7*tau*tauBar*zeta[7])/
    (2880*y), betasvS[{{2, 2}, {6, 4}}] -> 
  betasv[{{2, 2}, {6, 4}}]/tauBar^2 - zeta[3]^2/1890 + 
   zeta[3]^2/(1890*tauBar^2) + (tau^2*betasv[{{2}, {4}}]*zeta[5])/(40*y^2) - 
   (betasv[{{2}, {4}}]*zeta[5])/(40*tauBar^2*y^2) - 
   (tau^2*zeta[3]*zeta[5])/(60*y^2) + (zeta[3]*zeta[5])/(120*tauBar^2*y^2) + 
   (tau^2*tauBar^2*zeta[3]*zeta[5])/(120*y^2) + 
   (7*zeta[7])/(1440*tauBar^2*y) - (7*tau*tauBar*zeta[7])/(1440*y), 
 betasvS[{{0, 0}, {4, 6}}] -> tauBar^6*betasv[{{0}, {4}}]*
    betasv[{{0}, {6}}] - tauBar^6*betasv[{{0, 0}, {6, 4}}] + 
   (tau*tauBar*zeta[3])/(907200*y) - (tauBar^6*zeta[3])/(907200*y) - 
   (tauBar^6*betasv[{{0}, {6}}]*zeta[3])/(24*y^2) + 
   (tau^2*tauBar^6*betasv[{{0}, {6}}]*zeta[3])/(24*y^2) + 
   (tau^3*tauBar^3*zeta[5])/(345600*y^3) - (tauBar^6*zeta[5])/(345600*y^3) + 
   (tauBar^6*zeta[3]*zeta[5])/(30720*y^6) - (tau^2*tauBar^6*zeta[3]*zeta[5])/
    (15360*y^6) + (tau^6*tauBar^6*zeta[3]*zeta[5])/(30720*y^6), 
 betasvS[{{0, 1}, {4, 6}}] -> tauBar^4*betasv[{{0}, {4}}]*
    betasv[{{1}, {6}}] - tauBar^4*betasv[{{1, 0}, {6, 4}}] - zeta[3]/907200 + 
   (tauBar^4*zeta[3])/907200 - (tauBar^4*betasv[{{1}, {6}}]*zeta[3])/
    (24*y^2) + (tau^2*tauBar^4*betasv[{{1}, {6}}]*zeta[3])/(24*y^2) + 
   (tau^2*tauBar^2*zeta[5])/(86400*y^2) - (tauBar^4*zeta[5])/(86400*y^2) + 
   (tauBar^4*zeta[3]*zeta[5])/(7680*y^5) - (tau^2*tauBar^4*zeta[3]*zeta[5])/
    (3840*y^5) + (tau^5*tauBar^5*zeta[3]*zeta[5])/(7680*y^5) + 
   (7*tauBar^4*zeta[7])/(184320*y^4) - (7*tau^4*tauBar^4*zeta[7])/
    (184320*y^4), betasvS[{{1, 0}, {4, 6}}] -> 
  tauBar^4*betasv[{{0}, {6}}]*betasv[{{1}, {4}}] - 
   tauBar^4*betasv[{{0, 1}, {6, 4}}] + zeta[3]/226800 - 
   (tauBar^4*zeta[3])/226800 - (tauBar^4*betasv[{{0}, {6}}]*zeta[3])/(6*y) + 
   (tau*tauBar^5*betasv[{{0}, {6}}]*zeta[3])/(6*y) - 
   (tau^2*tauBar^2*zeta[5])/(172800*y^2) + (tauBar^4*zeta[5])/(172800*y^2) + 
   (tauBar^4*zeta[3]*zeta[5])/(7680*y^5) - (tau*tauBar^5*zeta[3]*zeta[5])/
    (3840*y^5) + (tau^5*tauBar^5*zeta[3]*zeta[5])/(7680*y^5) - 
   (7*tauBar^4*zeta[7])/(92160*y^4) + (7*tau^4*tauBar^4*zeta[7])/(92160*y^4), 
 betasvS[{{0, 2}, {4, 6}}] -> tauBar^2*betasv[{{0}, {4}}]*
    betasv[{{2}, {6}}] - tauBar^2*betasv[{{2, 0}, {6, 4}}] - 
   (tauBar^2*betasv[{{2}, {6}}]*zeta[3])/(24*y^2) + 
   (tau^2*tauBar^2*betasv[{{2}, {6}}]*zeta[3])/(24*y^2) - 
   (tauBar^2*zeta[3]^2)/(30240*y^2) + (tau^2*tauBar^2*zeta[3]^2)/
    (30240*y^2) + (tau*tauBar*zeta[5])/(21600*y) - 
   (tauBar^2*zeta[5])/(21600*y) + (tauBar^2*zeta[3]*zeta[5])/(1920*y^4) - 
   (tau^2*tauBar^2*zeta[3]*zeta[5])/(960*y^4) + 
   (tau^4*tauBar^4*zeta[3]*zeta[5])/(1920*y^4) + 
   (7*tauBar^2*zeta[7])/(23040*y^3) - (7*tau^3*tauBar^3*zeta[7])/(23040*y^3), 
 betasvS[{{1, 1}, {4, 6}}] -> tauBar^2*betasv[{{1}, {4}}]*
    betasv[{{1}, {6}}] - tauBar^2*betasv[{{1, 1}, {6, 4}}] - 
   (tauBar^2*betasv[{{1}, {6}}]*zeta[3])/(6*y) + 
   (tau*tauBar^3*betasv[{{1}, {6}}]*zeta[3])/(6*y) + 
   (tauBar^2*zeta[3]^2)/(20160*y^2) - (tau^2*tauBar^2*zeta[3]^2)/
    (20160*y^2) - (tau*tauBar*zeta[5])/(43200*y) + 
   (tauBar^2*zeta[5])/(43200*y) + (tauBar^2*zeta[3]*zeta[5])/(1920*y^4) - 
   (tau*tauBar^3*zeta[3]*zeta[5])/(960*y^4) + 
   (tau^4*tauBar^4*zeta[3]*zeta[5])/(1920*y^4) - 
   (7*tauBar^2*zeta[7])/(46080*y^3) + (7*tau^3*tauBar^3*zeta[7])/(46080*y^3), 
 betasvS[{{2, 0}, {4, 6}}] -> tauBar^2*betasv[{{0}, {6}}]*
    betasv[{{2}, {4}}] - tauBar^2*betasv[{{0, 2}, {6, 4}}] - 
   (2*tauBar^2*betasv[{{0}, {6}}]*zeta[3])/3 + 
   (2*tauBar^4*betasv[{{0}, {6}}]*zeta[3])/3 - (tauBar^2*zeta[3]^2)/
    (5040*y^2) + (tau^2*tauBar^2*zeta[3]^2)/(5040*y^2) + 
   (tau*tauBar*zeta[5])/(21600*y) - (tauBar^2*zeta[5])/(21600*y) + 
   (tauBar^2*zeta[3]*zeta[5])/(1920*y^4) - (tauBar^4*zeta[3]*zeta[5])/
    (960*y^4) + (tau^4*tauBar^4*zeta[3]*zeta[5])/(1920*y^4) - 
   (7*tauBar^2*zeta[7])/(11520*y^3) + (7*tau^3*tauBar^3*zeta[7])/(11520*y^3), 
 betasvS[{{0, 3}, {4, 6}}] -> betasv[{{0}, {4}}]*betasv[{{3}, {6}}] - 
   betasv[{{3, 0}, {6, 4}}] - (betasv[{{3}, {6}}]*zeta[3])/(24*y^2) + 
   (tau^2*betasv[{{3}, {6}}]*zeta[3])/(24*y^2) - zeta[3]^2/(2520*y) + 
   (tau*tauBar*zeta[3]^2)/(2520*y) + (zeta[3]*zeta[5])/(480*y^3) - 
   (tau^2*zeta[3]*zeta[5])/(240*y^3) + (tau^3*tauBar^3*zeta[3]*zeta[5])/
    (480*y^3) + (7*zeta[7])/(3840*y^2) - (7*tau^2*tauBar^2*zeta[7])/
    (3840*y^2), betasvS[{{1, 2}, {4, 6}}] -> 
  betasv[{{1}, {4}}]*betasv[{{2}, {6}}] - betasv[{{2, 1}, {6, 4}}] - 
   (betasv[{{2}, {6}}]*zeta[3])/(6*y) + 
   (tau*tauBar*betasv[{{2}, {6}}]*zeta[3])/(6*y) + zeta[3]^2/(3780*y) - 
   (tau*tauBar*zeta[3]^2)/(3780*y) + (zeta[3]*zeta[5])/(480*y^3) - 
   (tau*tauBar*zeta[3]*zeta[5])/(240*y^3) + (tau^3*tauBar^3*zeta[3]*zeta[5])/
    (480*y^3), betasvS[{{2, 1}, {4, 6}}] -> 
  betasv[{{1}, {6}}]*betasv[{{2}, {4}}] - betasv[{{1, 2}, {6, 4}}] - 
   (2*betasv[{{1}, {6}}]*zeta[3])/3 + (2*tauBar^2*betasv[{{1}, {6}}]*zeta[3])/
    3 - zeta[3]^2/(2520*y) + (tau*tauBar*zeta[3]^2)/(2520*y) + 
   (zeta[3]*zeta[5])/(480*y^3) - (tauBar^2*zeta[3]*zeta[5])/(240*y^3) + 
   (tau^3*tauBar^3*zeta[3]*zeta[5])/(480*y^3) - (7*zeta[7])/(3840*y^2) + 
   (7*tau^2*tauBar^2*zeta[7])/(3840*y^2), betasvS[{{2, 2}, {4, 6}}] -> 
  (betasv[{{2}, {4}}]*betasv[{{2}, {6}}])/tauBar^2 - 
   betasv[{{2, 2}, {6, 4}}]/tauBar^2 + (2*betasv[{{2}, {6}}]*zeta[3])/3 - 
   (2*betasv[{{2}, {6}}]*zeta[3])/(3*tauBar^2) + zeta[3]^2/1890 - 
   zeta[3]^2/(1890*tauBar^2) - (zeta[3]*zeta[5])/(60*y^2) + 
   (zeta[3]*zeta[5])/(120*tauBar^2*y^2) + (tau^2*tauBar^2*zeta[3]*zeta[5])/
    (120*y^2) - (7*zeta[7])/(1440*tauBar^2*y) + (7*tau*tauBar*zeta[7])/
    (1440*y), betasvS[{{1, 4}, {4, 6}}] -> 
  (betasv[{{1}, {4}}]*betasv[{{4}, {6}}])/tauBar^4 - 
   betasv[{{4, 1}, {6, 4}}]/tauBar^4 - (betasv[{{4}, {6}}]*zeta[3])/
    (6*tauBar^4*y) + (tau*betasv[{{4}, {6}}]*zeta[3])/(6*tauBar^3*y) + 
   (zeta[3]*zeta[5])/(30*tauBar^4*y) - (tau*zeta[3]*zeta[5])/
    (15*tauBar^3*y) + (tau*tauBar*zeta[3]*zeta[5])/(30*y) - (7*zeta[7])/360 + 
   (7*zeta[7])/(360*tauBar^4), betasvS[{{2, 3}, {4, 6}}] -> 
  (betasv[{{2}, {4}}]*betasv[{{3}, {6}}])/tauBar^4 - 
   betasv[{{3, 2}, {6, 4}}]/tauBar^4 - (2*betasv[{{3}, {6}}]*zeta[3])/
    (3*tauBar^4) + (2*betasv[{{3}, {6}}]*zeta[3])/(3*tauBar^2) + 
   (zeta[3]*zeta[5])/(30*tauBar^4*y) - (zeta[3]*zeta[5])/(15*tauBar^2*y) + 
   (tau*tauBar*zeta[3]*zeta[5])/(30*y) + (7*zeta[7])/720 - 
   (7*zeta[7])/(720*tauBar^4), betasvS[{{2, 4}, {4, 6}}] -> 
  (betasv[{{2}, {4}}]*betasv[{{4}, {6}}])/tauBar^6 - 
   betasv[{{4, 2}, {6, 4}}]/tauBar^6 - (2*betasv[{{4}, {6}}]*zeta[3])/
    (3*tauBar^6) + (2*betasv[{{4}, {6}}]*zeta[3])/(3*tauBar^4) + 
   (2*zeta[3]*zeta[5])/15 + (2*zeta[3]*zeta[5])/(15*tauBar^6) - 
   (4*zeta[3]*zeta[5])/(15*tauBar^4)}


==> anc/esvBarRules.txt <==
{esvBar[{{0}, {4}}] -> esv[{{0}, {4}}], esvBar[{{1}, {4}}] -> 
  -4*y*esv[{{0}, {4}}] - esv[{{1}, {4}}], esvBar[{{2}, {4}}] -> 
  16*y^2*esv[{{0}, {4}}] + 8*y*esv[{{1}, {4}}] + esv[{{2}, {4}}], 
 esvBar[{{0}, {6}}] -> esv[{{0}, {6}}], esvBar[{{1}, {6}}] -> 
  -4*y*esv[{{0}, {6}}] - esv[{{1}, {6}}], esvBar[{{2}, {6}}] -> 
  16*y^2*esv[{{0}, {6}}] + 8*y*esv[{{1}, {6}}] + esv[{{2}, {6}}], 
 esvBar[{{3}, {6}}] -> -64*y^3*esv[{{0}, {6}}] - 48*y^2*esv[{{1}, {6}}] - 
   12*y*esv[{{2}, {6}}] - esv[{{3}, {6}}], esvBar[{{4}, {6}}] -> 
  256*y^4*esv[{{0}, {6}}] + 256*y^3*esv[{{1}, {6}}] + 
   96*y^2*esv[{{2}, {6}}] + 16*y*esv[{{3}, {6}}] + esv[{{4}, {6}}], 
 esvBar[{{0}, {8}}] -> esv[{{0}, {8}}], esvBar[{{1}, {8}}] -> 
  -4*y*esv[{{0}, {8}}] - esv[{{1}, {8}}], esvBar[{{2}, {8}}] -> 
  16*y^2*esv[{{0}, {8}}] + 8*y*esv[{{1}, {8}}] + esv[{{2}, {8}}], 
 esvBar[{{3}, {8}}] -> -64*y^3*esv[{{0}, {8}}] - 48*y^2*esv[{{1}, {8}}] - 
   12*y*esv[{{2}, {8}}] - esv[{{3}, {8}}], esvBar[{{4}, {8}}] -> 
  256*y^4*esv[{{0}, {8}}] + 256*y^3*esv[{{1}, {8}}] + 
   96*y^2*esv[{{2}, {8}}] + 16*y*esv[{{3}, {8}}] + esv[{{4}, {8}}], 
 esvBar[{{5}, {8}}] -> -1024*y^5*esv[{{0}, {8}}] - 1280*y^4*esv[{{1}, {8}}] - 
   640*y^3*esv[{{2}, {8}}] - 160*y^2*esv[{{3}, {8}}] - 20*y*esv[{{4}, {8}}] - 
   esv[{{5}, {8}}], esvBar[{{6}, {8}}] -> 4096*y^6*esv[{{0}, {8}}] + 
   6144*y^5*esv[{{1}, {8}}] + 3840*y^4*esv[{{2}, {8}}] + 
   1280*y^3*esv[{{3}, {8}}] + 240*y^2*esv[{{4}, {8}}] + 
   24*y*esv[{{5}, {8}}] + esv[{{6}, {8}}], esvBar[{{0}, {10}}] -> 
  esv[{{0}, {10}}], esvBar[{{1}, {10}}] -> -4*y*esv[{{0}, {10}}] - 
   esv[{{1}, {10}}], esvBar[{{2}, {10}}] -> 16*y^2*esv[{{0}, {10}}] + 
   8*y*esv[{{1}, {10}}] + esv[{{2}, {10}}], esvBar[{{3}, {10}}] -> 
  -64*y^3*esv[{{0}, {10}}] - 48*y^2*esv[{{1}, {10}}] - 
   12*y*esv[{{2}, {10}}] - esv[{{3}, {10}}], 
 esvBar[{{4}, {10}}] -> 256*y^4*esv[{{0}, {10}}] + 256*y^3*esv[{{1}, {10}}] + 
   96*y^2*esv[{{2}, {10}}] + 16*y*esv[{{3}, {10}}] + esv[{{4}, {10}}], 
 esvBar[{{5}, {10}}] -> -1024*y^5*esv[{{0}, {10}}] - 
   1280*y^4*esv[{{1}, {10}}] - 640*y^3*esv[{{2}, {10}}] - 
   160*y^2*esv[{{3}, {10}}] - 20*y*esv[{{4}, {10}}] - esv[{{5}, {10}}], 
 esvBar[{{6}, {10}}] -> 4096*y^6*esv[{{0}, {10}}] + 
   6144*y^5*esv[{{1}, {10}}] + 3840*y^4*esv[{{2}, {10}}] + 
   1280*y^3*esv[{{3}, {10}}] + 240*y^2*esv[{{4}, {10}}] + 
   24*y*esv[{{5}, {10}}] + esv[{{6}, {10}}], 
 esvBar[{{7}, {10}}] -> -16384*y^7*esv[{{0}, {10}}] - 
   28672*y^6*esv[{{1}, {10}}] - 21504*y^5*esv[{{2}, {10}}] - 
   8960*y^4*esv[{{3}, {10}}] - 2240*y^3*esv[{{4}, {10}}] - 
   336*y^2*esv[{{5}, {10}}] - 28*y*esv[{{6}, {10}}] - esv[{{7}, {10}}], 
 esvBar[{{8}, {10}}] -> 65536*y^8*esv[{{0}, {10}}] + 
   131072*y^7*esv[{{1}, {10}}] + 114688*y^6*esv[{{2}, {10}}] + 
   57344*y^5*esv[{{3}, {10}}] + 17920*y^4*esv[{{4}, {10}}] + 
   3584*y^3*esv[{{5}, {10}}] + 448*y^2*esv[{{6}, {10}}] + 
   32*y*esv[{{7}, {10}}] + esv[{{8}, {10}}], esvBar[{{0, 0}, {4, 4}}] -> 
  esv[{{0, 0}, {4, 4}}], esvBar[{{0, 1}, {4, 4}}] -> 
  -4*y*esv[{{0, 0}, {4, 4}}] - esv[{{1, 0}, {4, 4}}], 
 esvBar[{{0, 2}, {4, 4}}] -> 16*y^2*esv[{{0, 0}, {4, 4}}] + 
   8*y*esv[{{1, 0}, {4, 4}}] + esv[{{2, 0}, {4, 4}}] + (y*zeta[3])/270 - 
   (2*esv[{{0}, {4}}]*zeta[3])/3, esvBar[{{1, 0}, {4, 4}}] -> 
  -4*y*esv[{{0, 0}, {4, 4}}] - esv[{{0, 1}, {4, 4}}], 
 esvBar[{{1, 1}, {4, 4}}] -> 16*y^2*esv[{{0, 0}, {4, 4}}] + 
   4*y*esv[{{0, 1}, {4, 4}}] + 4*y*esv[{{1, 0}, {4, 4}}] + 
   esv[{{1, 1}, {4, 4}}], esvBar[{{1, 2}, {4, 4}}] -> 
  -64*y^3*esv[{{0, 0}, {4, 4}}] - 16*y^2*esv[{{0, 1}, {4, 4}}] - 
   32*y^2*esv[{{1, 0}, {4, 4}}] - 8*y*esv[{{1, 1}, {4, 4}}] - 
   4*y*esv[{{2, 0}, {4, 4}}] - esv[{{2, 1}, {4, 4}}] - (y^2*zeta[3])/135 + 
   (8*y*esv[{{0}, {4}}]*zeta[3])/3 + (2*esv[{{1}, {4}}]*zeta[3])/3, 
 esvBar[{{2, 0}, {4, 4}}] -> 16*y^2*esv[{{0, 0}, {4, 4}}] + 
   8*y*esv[{{0, 1}, {4, 4}}] + esv[{{0, 2}, {4, 4}}] - (y*zeta[3])/270 + 
   (2*esv[{{0}, {4}}]*zeta[3])/3, esvBar[{{2, 1}, {4, 4}}] -> 
  -64*y^3*esv[{{0, 0}, {4, 4}}] - 32*y^2*esv[{{0, 1}, {4, 4}}] - 
   4*y*esv[{{0, 2}, {4, 4}}] - 16*y^2*esv[{{1, 0}, {4, 4}}] - 
   8*y*esv[{{1, 1}, {4, 4}}] - esv[{{1, 2}, {4, 4}}] + (y^2*zeta[3])/135 - 
   (8*y*esv[{{0}, {4}}]*zeta[3])/3 - (2*esv[{{1}, {4}}]*zeta[3])/3, 
 esvBar[{{2, 2}, {4, 4}}] -> 256*y^4*esv[{{0, 0}, {4, 4}}] + 
   128*y^3*esv[{{0, 1}, {4, 4}}] + 16*y^2*esv[{{0, 2}, {4, 4}}] + 
   128*y^3*esv[{{1, 0}, {4, 4}}] + 64*y^2*esv[{{1, 1}, {4, 4}}] + 
   8*y*esv[{{1, 2}, {4, 4}}] + 16*y^2*esv[{{2, 0}, {4, 4}}] + 
   8*y*esv[{{2, 1}, {4, 4}}] + esv[{{2, 2}, {4, 4}}], 
 esvBar[{{0, 0}, {4, 6}}] -> esv[{{0, 0}, {6, 4}}], 
 esvBar[{{0, 1}, {4, 6}}] -> -4*y*esv[{{0, 0}, {6, 4}}] - 
   esv[{{1, 0}, {6, 4}}], esvBar[{{0, 2}, {4, 6}}] -> 
  16*y^2*esv[{{0, 0}, {6, 4}}] + 8*y*esv[{{1, 0}, {6, 4}}] + 
   esv[{{2, 0}, {6, 4}}] - (y*zeta[3])/113400 + (esv[{{0}, {4}}]*zeta[3])/
    630, esvBar[{{0, 3}, {4, 6}}] -> -64*y^3*esv[{{0, 0}, {6, 4}}] - 
   48*y^2*esv[{{1, 0}, {6, 4}}] - 12*y*esv[{{2, 0}, {6, 4}}] - 
   esv[{{3, 0}, {6, 4}}] + (y^2*zeta[3])/18900 - 
   (2*y*esv[{{0}, {4}}]*zeta[3])/105 - (esv[{{1}, {4}}]*zeta[3])/210, 
 esvBar[{{0, 4}, {4, 6}}] -> 256*y^4*esv[{{0, 0}, {6, 4}}] + 
   256*y^3*esv[{{1, 0}, {6, 4}}] + 96*y^2*esv[{{2, 0}, {6, 4}}] + 
   16*y*esv[{{3, 0}, {6, 4}}] + esv[{{4, 0}, {6, 4}}] - 
   (4*y^3*zeta[3])/14175 + (16*y^2*esv[{{0}, {4}}]*zeta[3])/105 + 
   (8*y*esv[{{1}, {4}}]*zeta[3])/105 + (esv[{{2}, {4}}]*zeta[3])/105 + 
   (y*zeta[5])/450 - (2*esv[{{0}, {4}}]*zeta[5])/5, 
 esvBar[{{1, 0}, {4, 6}}] -> -4*y*esv[{{0, 0}, {6, 4}}] - 
   esv[{{0, 1}, {6, 4}}], esvBar[{{1, 1}, {4, 6}}] -> 
  16*y^2*esv[{{0, 0}, {6, 4}}] + 4*y*esv[{{0, 1}, {6, 4}}] + 
   4*y*esv[{{1, 0}, {6, 4}}] + esv[{{1, 1}, {6, 4}}] + (y*zeta[3])/75600 - 
   (esv[{{0}, {4}}]*zeta[3])/420, esvBar[{{1, 2}, {4, 6}}] -> 
  -64*y^3*esv[{{0, 0}, {6, 4}}] - 16*y^2*esv[{{0, 1}, {6, 4}}] - 
   32*y^2*esv[{{1, 0}, {6, 4}}] - 8*y*esv[{{1, 1}, {6, 4}}] - 
   4*y*esv[{{2, 0}, {6, 4}}] - esv[{{2, 1}, {6, 4}}] - (y^2*zeta[3])/28350 + 
   (4*y*esv[{{0}, {4}}]*zeta[3])/315 + (esv[{{1}, {4}}]*zeta[3])/315, 
 esvBar[{{1, 3}, {4, 6}}] -> 256*y^4*esv[{{0, 0}, {6, 4}}] + 
   64*y^3*esv[{{0, 1}, {6, 4}}] + 192*y^3*esv[{{1, 0}, {6, 4}}] + 
   48*y^2*esv[{{1, 1}, {6, 4}}] + 48*y^2*esv[{{2, 0}, {6, 4}}] + 
   12*y*esv[{{2, 1}, {6, 4}}] + 4*y*esv[{{3, 0}, {6, 4}}] + 
   esv[{{3, 1}, {6, 4}}] + (y^3*zeta[3])/14175 - 
   (4*y^2*esv[{{0}, {4}}]*zeta[3])/105 - (2*y*esv[{{1}, {4}}]*zeta[3])/105 - 
   (esv[{{2}, {4}}]*zeta[3])/420, esvBar[{{1, 4}, {4, 6}}] -> 
  -1024*y^5*esv[{{0, 0}, {6, 4}}] - 256*y^4*esv[{{0, 1}, {6, 4}}] - 
   1024*y^4*esv[{{1, 0}, {6, 4}}] - 256*y^3*esv[{{1, 1}, {6, 4}}] - 
   384*y^3*esv[{{2, 0}, {6, 4}}] - 96*y^2*esv[{{2, 1}, {6, 4}}] - 
   64*y^2*esv[{{3, 0}, {6, 4}}] - 16*y*esv[{{3, 1}, {6, 4}}] - 
   4*y*esv[{{4, 0}, {6, 4}}] - esv[{{4, 1}, {6, 4}}] - (y^2*zeta[5])/225 + 
   (8*y*esv[{{0}, {4}}]*zeta[5])/5 + (2*esv[{{1}, {4}}]*zeta[5])/5, 
 esvBar[{{2, 0}, {4, 6}}] -> 16*y^2*esv[{{0, 0}, {6, 4}}] + 
   8*y*esv[{{0, 1}, {6, 4}}] + esv[{{0, 2}, {6, 4}}] + (y*zeta[3])/28350 + 
   (esv[{{0}, {4}}]*zeta[3])/105 + (2*esv[{{0}, {6}}]*zeta[3])/3, 
 esvBar[{{2, 1}, {4, 6}}] -> -64*y^3*esv[{{0, 0}, {6, 4}}] - 
   32*y^2*esv[{{0, 1}, {6, 4}}] - 4*y*esv[{{0, 2}, {6, 4}}] - 
   16*y^2*esv[{{1, 0}, {6, 4}}] - 8*y*esv[{{1, 1}, {6, 4}}] - 
   esv[{{1, 2}, {6, 4}}] - (y^2*zeta[3])/8100 - (2*y*esv[{{0}, {4}}]*zeta[3])/
    105 - (8*y*esv[{{0}, {6}}]*zeta[3])/3 - (esv[{{1}, {4}}]*zeta[3])/210 - 
   (2*esv[{{1}, {6}}]*zeta[3])/3, esvBar[{{2, 2}, {4, 6}}] -> 
  256*y^4*esv[{{0, 0}, {6, 4}}] + 128*y^3*esv[{{0, 1}, {6, 4}}] + 
   16*y^2*esv[{{0, 2}, {6, 4}}] + 128*y^3*esv[{{1, 0}, {6, 4}}] + 
   64*y^2*esv[{{1, 1}, {6, 4}}] + 8*y*esv[{{1, 2}, {6, 4}}] + 
   16*y^2*esv[{{2, 0}, {6, 4}}] + 8*y*esv[{{2, 1}, {6, 4}}] + 
   esv[{{2, 2}, {6, 4}}] + (2*y^3*zeta[3])/4725 + 
   (8*y^2*esv[{{0}, {4}}]*zeta[3])/315 + (32*y^2*esv[{{0}, {6}}]*zeta[3])/3 + 
   (4*y*esv[{{1}, {4}}]*zeta[3])/315 + (16*y*esv[{{1}, {6}}]*zeta[3])/3 + 
   (esv[{{2}, {4}}]*zeta[3])/630 + (2*esv[{{2}, {6}}]*zeta[3])/3, 
 esvBar[{{2, 3}, {4, 6}}] -> -1024*y^5*esv[{{0, 0}, {6, 4}}] - 
   512*y^4*esv[{{0, 1}, {6, 4}}] - 64*y^3*esv[{{0, 2}, {6, 4}}] - 
   768*y^4*esv[{{1, 0}, {6, 4}}] - 384*y^3*esv[{{1, 1}, {6, 4}}] - 
   48*y^2*esv[{{1, 2}, {6, 4}}] - 192*y^3*esv[{{2, 0}, {6, 4}}] - 
   96*y^2*esv[{{2, 1}, {6, 4}}] - 12*y*esv[{{2, 2}, {6, 4}}] - 
   16*y^2*esv[{{3, 0}, {6, 4}}] - 8*y*esv[{{3, 1}, {6, 4}}] - 
   esv[{{3, 2}, {6, 4}}] - (4*y^4*zeta[3])/2835 - 
   (128*y^3*esv[{{0}, {6}}]*zeta[3])/3 - 32*y^2*esv[{{1}, {6}}]*zeta[3] - 
   8*y*esv[{{2}, {6}}]*zeta[3] - (2*esv[{{3}, {6}}]*zeta[3])/3, 
 esvBar[{{2, 4}, {4, 6}}] -> 4096*y^6*esv[{{0, 0}, {6, 4}}] + 
   2048*y^5*esv[{{0, 1}, {6, 4}}] + 256*y^4*esv[{{0, 2}, {6, 4}}] + 
   4096*y^5*esv[{{1, 0}, {6, 4}}] + 2048*y^4*esv[{{1, 1}, {6, 4}}] + 
   256*y^3*esv[{{1, 2}, {6, 4}}] + 1536*y^4*esv[{{2, 0}, {6, 4}}] + 
   768*y^3*esv[{{2, 1}, {6, 4}}] + 96*y^2*esv[{{2, 2}, {6, 4}}] + 
   256*y^3*esv[{{3, 0}, {6, 4}}] + 128*y^2*esv[{{3, 1}, {6, 4}}] + 
   16*y*esv[{{3, 2}, {6, 4}}] + 16*y^2*esv[{{4, 0}, {6, 4}}] + 
   8*y*esv[{{4, 1}, {6, 4}}] + esv[{{4, 2}, {6, 4}}] + 
   (64*y^5*zeta[3])/14175 + (512*y^4*esv[{{0}, {6}}]*zeta[3])/3 + 
   (512*y^3*esv[{{1}, {6}}]*zeta[3])/3 + 64*y^2*esv[{{2}, {6}}]*zeta[3] + 
   (32*y*esv[{{3}, {6}}]*zeta[3])/3 + (2*esv[{{4}, {6}}]*zeta[3])/3 + 
   (8*y^3*zeta[5])/675 - (32*y^2*esv[{{0}, {4}}]*zeta[5])/5 - 
   (16*y*esv[{{1}, {4}}]*zeta[5])/5 - (2*esv[{{2}, {4}}]*zeta[5])/5, 
 esvBar[{{0, 0}, {6, 4}}] -> esv[{{0, 0}, {4, 6}}], 
 esvBar[{{0, 1}, {6, 4}}] -> -4*y*esv[{{0, 0}, {4, 6}}] - 
   esv[{{1, 0}, {4, 6}}], esvBar[{{0, 2}, {6, 4}}] -> 
  16*y^2*esv[{{0, 0}, {4, 6}}] + 8*y*esv[{{1, 0}, {4, 6}}] + 
   esv[{{2, 0}, {4, 6}}] - (y*zeta[3])/28350 - (esv[{{0}, {4}}]*zeta[3])/
    105 - (2*esv[{{0}, {6}}]*zeta[3])/3, esvBar[{{1, 0}, {6, 4}}] -> 
  -4*y*esv[{{0, 0}, {4, 6}}] - esv[{{0, 1}, {4, 6}}], 
 esvBar[{{1, 1}, {6, 4}}] -> 16*y^2*esv[{{0, 0}, {4, 6}}] + 
   4*y*esv[{{0, 1}, {4, 6}}] + 4*y*esv[{{1, 0}, {4, 6}}] + 
   esv[{{1, 1}, {4, 6}}] - (y*zeta[3])/75600 + (esv[{{0}, {4}}]*zeta[3])/420, 
 esvBar[{{1, 2}, {6, 4}}] -> -64*y^3*esv[{{0, 0}, {4, 6}}] - 
   16*y^2*esv[{{0, 1}, {4, 6}}] - 32*y^2*esv[{{1, 0}, {4, 6}}] - 
   8*y*esv[{{1, 1}, {4, 6}}] - 4*y*esv[{{2, 0}, {4, 6}}] - 
   esv[{{2, 1}, {4, 6}}] + (y^2*zeta[3])/8100 + (2*y*esv[{{0}, {4}}]*zeta[3])/
    105 + (8*y*esv[{{0}, {6}}]*zeta[3])/3 + (esv[{{1}, {4}}]*zeta[3])/210 + 
   (2*esv[{{1}, {6}}]*zeta[3])/3, esvBar[{{2, 0}, {6, 4}}] -> 
  16*y^2*esv[{{0, 0}, {4, 6}}] + 8*y*esv[{{0, 1}, {4, 6}}] + 
   esv[{{0, 2}, {4, 6}}] + (y*zeta[3])/113400 - (esv[{{0}, {4}}]*zeta[3])/
    630, esvBar[{{2, 1}, {6, 4}}] -> -64*y^3*esv[{{0, 0}, {4, 6}}] - 
   32*y^2*esv[{{0, 1}, {4, 6}}] - 4*y*esv[{{0, 2}, {4, 6}}] - 
   16*y^2*esv[{{1, 0}, {4, 6}}] - 8*y*esv[{{1, 1}, {4, 6}}] - 
   esv[{{1, 2}, {4, 6}}] + (y^2*zeta[3])/28350 - 
   (4*y*esv[{{0}, {4}}]*zeta[3])/315 - (esv[{{1}, {4}}]*zeta[3])/315, 
 esvBar[{{2, 2}, {6, 4}}] -> 256*y^4*esv[{{0, 0}, {4, 6}}] + 
   128*y^3*esv[{{0, 1}, {4, 6}}] + 16*y^2*esv[{{0, 2}, {4, 6}}] + 
   128*y^3*esv[{{1, 0}, {4, 6}}] + 64*y^2*esv[{{1, 1}, {4, 6}}] + 
   8*y*esv[{{1, 2}, {4, 6}}] + 16*y^2*esv[{{2, 0}, {4, 6}}] + 
   8*y*esv[{{2, 1}, {4, 6}}] + esv[{{2, 2}, {4, 6}}] - (2*y^3*zeta[3])/4725 - 
   (8*y^2*esv[{{0}, {4}}]*zeta[3])/315 - (32*y^2*esv[{{0}, {6}}]*zeta[3])/3 - 
   (4*y*esv[{{1}, {4}}]*zeta[3])/315 - (16*y*esv[{{1}, {6}}]*zeta[3])/3 - 
   (esv[{{2}, {4}}]*zeta[3])/630 - (2*esv[{{2}, {6}}]*zeta[3])/3, 
 esvBar[{{3, 0}, {6, 4}}] -> -64*y^3*esv[{{0, 0}, {4, 6}}] - 
   48*y^2*esv[{{0, 1}, {4, 6}}] - 12*y*esv[{{0, 2}, {4, 6}}] - 
   esv[{{0, 3}, {4, 6}}] - (y^2*zeta[3])/18900 + 
   (2*y*esv[{{0}, {4}}]*zeta[3])/105 + (esv[{{1}, {4}}]*zeta[3])/210, 
 esvBar[{{3, 1}, {6, 4}}] -> 256*y^4*esv[{{0, 0}, {4, 6}}] + 
   192*y^3*esv[{{0, 1}, {4, 6}}] + 48*y^2*esv[{{0, 2}, {4, 6}}] + 
   4*y*esv[{{0, 3}, {4, 6}}] + 64*y^3*esv[{{1, 0}, {4, 6}}] + 
   48*y^2*esv[{{1, 1}, {4, 6}}] + 12*y*esv[{{1, 2}, {4, 6}}] + 
   esv[{{1, 3}, {4, 6}}] - (y^3*zeta[3])/14175 + 
   (4*y^2*esv[{{0}, {4}}]*zeta[3])/105 + (2*y*esv[{{1}, {4}}]*zeta[3])/105 + 
   (esv[{{2}, {4}}]*zeta[3])/420, esvBar[{{3, 2}, {6, 4}}] -> 
  -1024*y^5*esv[{{0, 0}, {4, 6}}] - 768*y^4*esv[{{0, 1}, {4, 6}}] - 
   192*y^3*esv[{{0, 2}, {4, 6}}] - 16*y^2*esv[{{0, 3}, {4, 6}}] - 
   512*y^4*esv[{{1, 0}, {4, 6}}] - 384*y^3*esv[{{1, 1}, {4, 6}}] - 
   96*y^2*esv[{{1, 2}, {4, 6}}] - 8*y*esv[{{1, 3}, {4, 6}}] - 
   64*y^3*esv[{{2, 0}, {4, 6}}] - 48*y^2*esv[{{2, 1}, {4, 6}}] - 
   12*y*esv[{{2, 2}, {4, 6}}] - esv[{{2, 3}, {4, 6}}] + 
   (4*y^4*zeta[3])/2835 + (128*y^3*esv[{{0}, {6}}]*zeta[3])/3 + 
   32*y^2*esv[{{1}, {6}}]*zeta[3] + 8*y*esv[{{2}, {6}}]*zeta[3] + 
   (2*esv[{{3}, {6}}]*zeta[3])/3, esvBar[{{4, 0}, {6, 4}}] -> 
  256*y^4*esv[{{0, 0}, {4, 6}}] + 256*y^3*esv[{{0, 1}, {4, 6}}] + 
   96*y^2*esv[{{0, 2}, {4, 6}}] + 16*y*esv[{{0, 3}, {4, 6}}] + 
   esv[{{0, 4}, {4, 6}}] + (4*y^3*zeta[3])/14175 - 
   (16*y^2*esv[{{0}, {4}}]*zeta[3])/105 - (8*y*esv[{{1}, {4}}]*zeta[3])/105 - 
   (esv[{{2}, {4}}]*zeta[3])/105 - (y*zeta[5])/450 + 
   (2*esv[{{0}, {4}}]*zeta[5])/5, esvBar[{{4, 1}, {6, 4}}] -> 
  -1024*y^5*esv[{{0, 0}, {4, 6}}] - 1024*y^4*esv[{{0, 1}, {4, 6}}] - 
   384*y^3*esv[{{0, 2}, {4, 6}}] - 64*y^2*esv[{{0, 3}, {4, 6}}] - 
   4*y*esv[{{0, 4}, {4, 6}}] - 256*y^4*esv[{{1, 0}, {4, 6}}] - 
   256*y^3*esv[{{1, 1}, {4, 6}}] - 96*y^2*esv[{{1, 2}, {4, 6}}] - 
   16*y*esv[{{1, 3}, {4, 6}}] - esv[{{1, 4}, {4, 6}}] + (y^2*zeta[5])/225 - 
   (8*y*esv[{{0}, {4}}]*zeta[5])/5 - (2*esv[{{1}, {4}}]*zeta[5])/5, 
 esvBar[{{4, 2}, {6, 4}}] -> 4096*y^6*esv[{{0, 0}, {4, 6}}] + 
   4096*y^5*esv[{{0, 1}, {4, 6}}] + 1536*y^4*esv[{{0, 2}, {4, 6}}] + 
   256*y^3*esv[{{0, 3}, {4, 6}}] + 16*y^2*esv[{{0, 4}, {4, 6}}] + 
   2048*y^5*esv[{{1, 0}, {4, 6}}] + 2048*y^4*esv[{{1, 1}, {4, 6}}] + 
   768*y^3*esv[{{1, 2}, {4, 6}}] + 128*y^2*esv[{{1, 3}, {4, 6}}] + 
   8*y*esv[{{1, 4}, {4, 6}}] + 256*y^4*esv[{{2, 0}, {4, 6}}] + 
   256*y^3*esv[{{2, 1}, {4, 6}}] + 96*y^2*esv[{{2, 2}, {4, 6}}] + 
   16*y*esv[{{2, 3}, {4, 6}}] + esv[{{2, 4}, {4, 6}}] - 
   (64*y^5*zeta[3])/14175 - (512*y^4*esv[{{0}, {6}}]*zeta[3])/3 - 
   (512*y^3*esv[{{1}, {6}}]*zeta[3])/3 - 64*y^2*esv[{{2}, {6}}]*zeta[3] - 
   (32*y*esv[{{3}, {6}}]*zeta[3])/3 - (2*esv[{{4}, {6}}]*zeta[3])/3 - 
   (8*y^3*zeta[5])/675 + (32*y^2*esv[{{0}, {4}}]*zeta[5])/5 + 
   (16*y*esv[{{1}, {4}}]*zeta[5])/5 + (2*esv[{{2}, {4}}]*zeta[5])/5}


==> anc/esvRules.txt <==
{esv[{{0}, {4}}] -> e[2]/(12*y) + (Pi*nablaBarE[1, {2}])/(24*y^2) + 
   (Pi*nablaE[1, {2}])/(24*y^2), esv[{{1}, {4}}] -> 
  -e[2]/6 - (Pi*nablaE[1, {2}])/(6*y), esv[{{2}, {4}}] -> 
  (2*Pi*nablaE[1, {2}])/3 + (2*zeta[3])/3, 
 esv[{{0}, {6}}] -> -e[3]/(80*y^2) - (Pi*nablaBarE[1, {3}])/(240*y^3) - 
   (Pi^2*nablaBarE[2, {3}])/(960*y^4) - (Pi*nablaE[1, {3}])/(240*y^3) - 
   (Pi^2*nablaE[2, {3}])/(960*y^4), esv[{{1}, {6}}] -> 
  e[3]/(40*y) + (Pi*nablaBarE[1, {3}])/(240*y^2) + 
   (Pi*nablaE[1, {3}])/(80*y^2) + (Pi^2*nablaE[2, {3}])/(240*y^3), 
 esv[{{2}, {6}}] -> -e[3]/30 - (Pi*nablaE[1, {3}])/(30*y) - 
   (Pi^2*nablaE[2, {3}])/(60*y^2), esv[{{3}, {6}}] -> 
  (Pi*nablaE[1, {3}])/15 + (Pi^2*nablaE[2, {3}])/(15*y), 
 esv[{{4}, {6}}] -> (-4*Pi^2*nablaE[2, {3}])/15 + (2*zeta[5])/5, 
 esv[{{0}, {8}}] -> e[4]/(448*y^3) + (Pi*nablaBarE[1, {4}])/(1792*y^4) + 
   (Pi^2*nablaBarE[2, {4}])/(8960*y^5) + (Pi^3*nablaBarE[3, {4}])/
    (53760*y^6) + (Pi*nablaE[1, {4}])/(1792*y^4) + 
   (Pi^2*nablaE[2, {4}])/(8960*y^5) + (Pi^3*nablaE[3, {4}])/(53760*y^6), 
 esv[{{1}, {8}}] -> -e[4]/(224*y^2) - (Pi*nablaBarE[1, {4}])/(1344*y^3) - 
   (Pi^2*nablaBarE[2, {4}])/(13440*y^4) - (Pi*nablaE[1, {4}])/(672*y^3) - 
   (Pi^2*nablaE[2, {4}])/(2688*y^4) - (Pi^3*nablaE[3, {4}])/(13440*y^5), 
 esv[{{2}, {8}}] -> e[4]/(140*y) + (Pi*nablaBarE[1, {4}])/(1680*y^2) + 
   (Pi*nablaE[1, {4}])/(280*y^2) + (Pi^2*nablaE[2, {4}])/(840*y^3) + 
   (Pi^3*nablaE[3, {4}])/(3360*y^4), esv[{{3}, {8}}] -> 
  -e[4]/140 - (Pi*nablaE[1, {4}])/(140*y) - (Pi^2*nablaE[2, {4}])/(280*y^2) - 
   (Pi^3*nablaE[3, {4}])/(840*y^3), esv[{{4}, {8}}] -> 
  (Pi*nablaE[1, {4}])/105 + (Pi^2*nablaE[2, {4}])/(105*y) + 
   (Pi^3*nablaE[3, {4}])/(210*y^2), esv[{{5}, {8}}] -> 
  (-2*Pi^2*nablaE[2, {4}])/105 - (2*Pi^3*nablaE[3, {4}])/(105*y), 
 esv[{{6}, {8}}] -> (8*Pi^3*nablaE[3, {4}])/105 + (2*zeta[7])/7, 
 esv[{{0}, {10}}] -> -e[5]/(2304*y^4) - (Pi*nablaBarE[1, {5}])/(11520*y^5) - 
   (Pi^2*nablaBarE[2, {5}])/(69120*y^6) - (Pi^3*nablaBarE[3, {5}])/
    (483840*y^7) - (Pi^4*nablaBarE[4, {5}])/(3870720*y^8) - 
   (Pi*nablaE[1, {5}])/(11520*y^5) - (Pi^2*nablaE[2, {5}])/(69120*y^6) - 
   (Pi^3*nablaE[3, {5}])/(483840*y^7) - (Pi^4*nablaE[4, {5}])/(3870720*y^8), 
 esv[{{1}, {10}}] -> e[5]/(1152*y^3) + (Pi*nablaBarE[1, {5}])/(7680*y^4) + 
   (Pi^2*nablaBarE[2, {5}])/(69120*y^5) + (Pi^3*nablaBarE[3, {5}])/
    (967680*y^6) + (Pi*nablaE[1, {5}])/(4608*y^4) + 
   (Pi^2*nablaE[2, {5}])/(23040*y^5) + (Pi^3*nablaE[3, {5}])/(138240*y^6) + 
   (Pi^4*nablaE[4, {5}])/(967680*y^7), esv[{{2}, {10}}] -> 
  -e[5]/(672*y^2) - (Pi*nablaBarE[1, {5}])/(6720*y^3) - 
   (Pi^2*nablaBarE[2, {5}])/(120960*y^4) - (Pi*nablaE[1, {5}])/(2016*y^3) - 
   (Pi^2*nablaE[2, {5}])/(8064*y^4) - (Pi^3*nablaE[3, {5}])/(40320*y^5) - 
   (Pi^4*nablaE[4, {5}])/(241920*y^6), esv[{{3}, {10}}] -> 
  e[5]/(504*y) + (Pi*nablaBarE[1, {5}])/(10080*y^2) + 
   (Pi*nablaE[1, {5}])/(1008*y^2) + (Pi^2*nablaE[2, {5}])/(3024*y^3) + 
   (Pi^3*nablaE[3, {5}])/(12096*y^4) + (Pi^4*nablaE[4, {5}])/(60480*y^5), 
 esv[{{4}, {10}}] -> -e[5]/630 - (Pi*nablaE[1, {5}])/(630*y) - 
   (Pi^2*nablaE[2, {5}])/(1260*y^2) - (Pi^3*nablaE[3, {5}])/(3780*y^3) - 
   (Pi^4*nablaE[4, {5}])/(15120*y^4), esv[{{5}, {10}}] -> 
  (Pi*nablaE[1, {5}])/630 + (Pi^2*nablaE[2, {5}])/(630*y) + 
   (Pi^3*nablaE[3, {5}])/(1260*y^2) + (Pi^4*nablaE[4, {5}])/(3780*y^3), 
 esv[{{6}, {10}}] -> (-2*Pi^2*nablaE[2, {5}])/945 - 
   (2*Pi^3*nablaE[3, {5}])/(945*y) - (Pi^4*nablaE[4, {5}])/(945*y^2), 
 esv[{{7}, {10}}] -> (4*Pi^3*nablaE[3, {5}])/945 + 
   (4*Pi^4*nablaE[4, {5}])/(945*y), esv[{{8}, {10}}] -> 
  (-16*Pi^4*nablaE[4, {5}])/945 + (2*zeta[9])/9, 
 esv[{{0, 0}, {4, 4}}] -> e[2]^2/(288*y^2) + (Pi*e[2]*nablaBarE[1, {2}])/
    (288*y^3) + (Pi^2*nablaBarE[1, {2}]^2)/(1152*y^4) + 
   (Pi*e[2]*nablaE[1, {2}])/(288*y^3) + 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {2}])/(576*y^4) + 
   (Pi^2*nablaE[1, {2}]^2)/(1152*y^4), esv[{{0, 1}, {4, 4}}] -> 
  -e[2]^2/(144*y) - e[2, 2]/(72*y) - (Pi*e[2]*nablaBarE[1, {2}])/(144*y^2) - 
   (Pi*nablaBarE[1, {2, 2}])/(144*y^2) - (Pi*e[2]*nablaE[1, {2}])/(72*y^2) - 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {2}])/(144*y^3) - 
   (Pi^2*nablaE[1, {2}]^2)/(288*y^3) - (Pi*nablaE[1, {2, 2}])/(144*y^2) + 
   zeta[3]/2160, esv[{{0, 2}, {4, 4}}] -> 
  e[2, 2]/18 + (Pi*e[2]*nablaE[1, {2}])/(18*y) + 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {2}])/(36*y^2) + 
   (Pi^2*nablaE[1, {2}]^2)/(72*y^2) + (Pi*nablaE[1, {2, 2}])/(18*y), 
 esv[{{1, 0}, {4, 4}}] -> -e[2]^2/(144*y) + e[2, 2]/(72*y) + 
   (Pi*nablaBarE[1, {2, 2}])/(144*y^2) - (Pi*e[2]*nablaE[1, {2}])/(144*y^2) - 
   (Pi^2*nablaE[1, {2}]^2)/(288*y^3) + (Pi*nablaE[1, {2, 2}])/(144*y^2) - 
   zeta[3]/2160, esv[{{1, 1}, {4, 4}}] -> 
  e[2]^2/72 + (Pi*e[2]*nablaE[1, {2}])/(36*y) + (Pi^2*nablaE[1, {2}]^2)/
    (72*y^2), esv[{{1, 2}, {4, 4}}] -> -(Pi*e[2]*nablaE[1, {2}])/9 - 
   (Pi^2*nablaE[1, {2}]^2)/(18*y) - (Pi*nablaE[1, {2, 2}])/9 - 
   (5*zeta[5])/108, esv[{{2, 0}, {4, 4}}] -> 
  -e[2, 2]/18 + (Pi^2*nablaE[1, {2}]^2)/(72*y^2) - 
   (Pi*nablaE[1, {2, 2}])/(18*y) + (e[2]*zeta[3])/(18*y) + 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(36*y^2) + (Pi*nablaE[1, {2}]*zeta[3])/
    (36*y^2), esv[{{2, 1}, {4, 4}}] -> -(Pi^2*nablaE[1, {2}]^2)/(18*y) + 
   (Pi*nablaE[1, {2, 2}])/9 - (e[2]*zeta[3])/9 - (Pi*nablaE[1, {2}]*zeta[3])/
    (9*y) + (5*zeta[5])/108, esv[{{2, 2}, {4, 4}}] -> 
  (2*Pi^2*nablaE[1, {2}]^2)/9 + (4*Pi*nablaE[1, {2}]*zeta[3])/9 + 
   (2*zeta[3]^2)/9, esv[{{0, 0}, {4, 6}}] -> b[2, 3]/(2880*y^3) - 
   bp[2, 3]/(2880*y^3) - (e[2]*e[3])/(1920*y^3) - (7*e[2, 3])/(3840*y^3) + 
   (Pi*nablaB[1, {2, 3}])/(11520*y^4) - (Pi*nablaBarBBar[1, {2, 3}])/
    (11520*y^4) + (Pi*nablaBarBpBar[1, {2, 3}])/(11520*y^4) + 
   (Pi^2*nablaBarBpBar[2, {2, 3}])/(80640*y^5) + 
   (Pi^3*nablaBarBpBar[3, {2, 3}])/(483840*y^6) - 
   (Pi*e[3]*nablaBarE[1, {2}])/(2560*y^4) - (Pi*e[2]*nablaBarE[1, {3}])/
    (7680*y^4) - (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(7680*y^5) + 
   (7*Pi*nablaBarE[1, {2, 3}])/(15360*y^4) - 
   (Pi^3*nablaBarE[1, {2}]*nablaBarE[2, {3}])/(23040*y^6) + 
   (Pi^2*nablaBarE[2, {2, 3}])/(15360*y^5) - (Pi*nablaBp[1, {2, 3}])/
    (11520*y^4) - (Pi^2*nablaBp[2, {2, 3}])/(80640*y^5) - 
   (Pi^3*nablaBp[3, {2, 3}])/(483840*y^6) - (Pi*e[3]*nablaE[1, {2}])/
    (7680*y^4) - (Pi*e[2]*nablaE[1, {3}])/(4608*y^4) - 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {3}])/(5760*y^5) - 
   (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(23040*y^5) - 
   (7*Pi*nablaE[1, {2, 3}])/(15360*y^4) - (Pi^2*e[2]*nablaE[2, {3}])/
    (11520*y^5) - (Pi^3*nablaBarE[1, {2}]*nablaE[2, {3}])/(23040*y^6) - 
   (Pi^2*nablaE[2, {2, 3}])/(15360*y^5) - (e[2]*zeta[3])/(5760*y^3) + 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(23040*y^4) - (Pi*nablaE[1, {2}]*zeta[3])/
    (23040*y^4), esv[{{0, 1}, {4, 6}}] -> -b[2, 3]/(1440*y^2) + 
   bp[2, 3]/(1440*y^2) + (e[2]*e[3])/(960*y^2) + e[2, 3]/(240*y^2) - 
   (Pi*nablaB[1, {2, 3}])/(4320*y^3) + (Pi*nablaBarBBar[1, {2, 3}])/
    (8640*y^3) - (Pi*nablaBarBpBar[1, {2, 3}])/(8640*y^3) - 
   (Pi^2*nablaBarBpBar[2, {2, 3}])/(120960*y^4) + 
   (Pi*e[3]*nablaBarE[1, {2}])/(1152*y^3) + (Pi*e[2]*nablaBarE[1, {3}])/
    (5760*y^3) + (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(5760*y^4) - 
   (Pi*nablaBarE[1, {2, 3}])/(2304*y^3) + (Pi*nablaBp[1, {2, 3}])/
    (4320*y^3) + (Pi^2*nablaBp[2, {2, 3}])/(24192*y^4) + 
   (Pi^3*nablaBp[3, {2, 3}])/(120960*y^5) + (Pi*e[3]*nablaE[1, {2}])/
    (2880*y^3) + (Pi*e[2]*nablaE[1, {3}])/(1440*y^3) + 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {3}])/(1920*y^4) + 
   (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(5760*y^4) + 
   (Pi*nablaE[1, {2, 3}])/(720*y^3) + (Pi^2*e[2]*nablaE[2, {3}])/(2880*y^4) + 
   (Pi^3*nablaBarE[1, {2}]*nablaE[2, {3}])/(5760*y^5) + 
   (Pi^2*nablaE[2, {2, 3}])/(3840*y^4) - zeta[3]/907200 + 
   (e[2]*zeta[3])/(2880*y^2) - (Pi*nablaBarE[1, {2}]*zeta[3])/(17280*y^3) + 
   (Pi*nablaE[1, {2}]*zeta[3])/(8640*y^3) + zeta[5]/(115200*y^2), 
 esv[{{0, 2}, {4, 6}}] -> b[2, 3]/(1080*y) - bp[2, 3]/(945*y) - 
   (e[2]*e[3])/(720*y) - (11*e[2, 3])/(1440*y) + 
   (Pi*nablaB[1, {2, 3}])/(2160*y^2) - (Pi*nablaBarBBar[1, {2, 3}])/
    (15120*y^2) + (Pi*nablaBarBpBar[1, {2, 3}])/(7560*y^2) - 
   (Pi*e[3]*nablaBarE[1, {2}])/(720*y^2) - (Pi*nablaBp[1, {2, 3}])/
    (1890*y^2) - (Pi^2*nablaBp[2, {2, 3}])/(7560*y^3) - 
   (Pi^3*nablaBp[3, {2, 3}])/(30240*y^4) - (Pi*e[3]*nablaE[1, {2}])/
    (1440*y^2) - (Pi*e[2]*nablaE[1, {3}])/(480*y^2) - 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {3}])/(720*y^3) - 
   (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(1440*y^3) - 
   (11*Pi*nablaE[1, {2, 3}])/(2880*y^2) - (Pi^2*e[2]*nablaE[2, {3}])/
    (720*y^3) - (Pi^3*nablaBarE[1, {2}]*nablaE[2, {3}])/(1440*y^4) - 
   (Pi^2*nablaE[2, {2, 3}])/(960*y^3) - (e[2]*zeta[3])/(2160*y) + 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(15120*y^2) - (Pi*nablaE[1, {2}]*zeta[3])/
    (4320*y^2) - zeta[5]/(28800*y), esv[{{0, 3}, {4, 6}}] -> 
  bp[2, 3]/1260 + e[2, 3]/120 + (Pi*nablaBp[1, {2, 3}])/(1260*y) + 
   (Pi^2*nablaBp[2, {2, 3}])/(2520*y^2) + (Pi^3*nablaBp[3, {2, 3}])/
    (7560*y^3) + (Pi*e[2]*nablaE[1, {3}])/(180*y) + 
   (Pi^2*nablaBarE[1, {2}]*nablaE[1, {3}])/(360*y^2) + 
   (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(360*y^2) + 
   (Pi*nablaE[1, {2, 3}])/(120*y) + (Pi^2*e[2]*nablaE[2, {3}])/(180*y^2) + 
   (Pi^3*nablaBarE[1, {2}]*nablaE[2, {3}])/(360*y^3) + 
   (Pi^2*nablaE[2, {2, 3}])/(240*y^2) + zeta[5]/4800, 
 esv[{{0, 4}, {4, 6}}] -> -(Pi*nablaB[1, {2, 3}])/135 + 
   (Pi*nablaBp[1, {2, 3}])/945 - (Pi^2*nablaBp[2, {2, 3}])/(945*y) - 
   (Pi^3*nablaBp[3, {2, 3}])/(1890*y^2) + (Pi*e[3]*nablaE[1, {2}])/90 - 
   (Pi*e[2]*nablaE[1, {3}])/90 - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (90*y) - (Pi*nablaE[1, {2, 3}])/180 - (Pi^2*e[2]*nablaE[2, {3}])/(45*y) - 
   (Pi^3*nablaBarE[1, {2}]*nablaE[2, {3}])/(90*y^2) - 
   (Pi^2*nablaE[2, {2, 3}])/(60*y) + (Pi*nablaE[1, {2}]*zeta[3])/270 + 
   zeta[3]^2/315, esv[{{1, 0}, {4, 6}}] -> -b[2, 3]/(1440*y^2) + 
   bp[2, 3]/(1440*y^2) + (e[2]*e[3])/(960*y^2) + e[2, 3]/(384*y^2) - 
   (Pi*nablaB[1, {2, 3}])/(4320*y^3) + (Pi*nablaBarBBar[1, {2, 3}])/
    (8640*y^3) - (Pi*nablaBarBpBar[1, {2, 3}])/(8640*y^3) - 
   (Pi^2*nablaBarBpBar[2, {2, 3}])/(120960*y^4) - 
   (Pi*e[3]*nablaBarE[1, {2}])/(5760*y^3) + (Pi*e[2]*nablaBarE[1, {3}])/
    (5760*y^3) - (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(11520*y^4) - 
   (11*Pi*nablaBarE[1, {2, 3}])/(11520*y^3) - (Pi^2*nablaBarE[2, {2, 3}])/
    (7680*y^4) + (Pi*nablaBp[1, {2, 3}])/(4320*y^3) + 
   (Pi^2*nablaBp[2, {2, 3}])/(24192*y^4) + (Pi^3*nablaBp[3, {2, 3}])/
    (120960*y^5) + (Pi*e[3]*nablaE[1, {2}])/(2880*y^3) + 
   (Pi*e[2]*nablaE[1, {3}])/(2880*y^3) + (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (11520*y^4) + (Pi*nablaE[1, {2, 3}])/(1152*y^3) + 
   (Pi^2*e[2]*nablaE[2, {3}])/(5760*y^4) + (Pi^2*nablaE[2, {2, 3}])/
    (7680*y^4) + zeta[3]/226800 + (e[2]*zeta[3])/(2880*y^2) - 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(17280*y^3) + (Pi*nablaE[1, {2}]*zeta[3])/
    (8640*y^3) - zeta[5]/(57600*y^2), esv[{{1, 1}, {4, 6}}] -> 
  b[2, 3]/(720*y) - bp[2, 3]/(840*y) - (e[2]*e[3])/(480*y) - 
   e[2, 3]/(192*y) + (Pi*nablaB[1, {2, 3}])/(1440*y^2) - 
   (Pi*nablaBarBBar[1, {2, 3}])/(7560*y^2) + (Pi*nablaBarBpBar[1, {2, 3}])/
    (30240*y^2) + (Pi*e[3]*nablaBarE[1, {2}])/(2880*y^2) - 
   (Pi*e[2]*nablaBarE[1, {3}])/(2880*y^2) + (Pi*nablaBarE[1, {2, 3}])/
    (1152*y^2) - (Pi*nablaBp[1, {2, 3}])/(1680*y^2) - 
   (Pi^2*nablaBp[2, {2, 3}])/(7560*y^3) - (Pi^3*nablaBp[3, {2, 3}])/
    (30240*y^4) - (Pi*e[3]*nablaE[1, {2}])/(960*y^2) - 
   (Pi*e[2]*nablaE[1, {3}])/(960*y^2) - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (2880*y^3) - (Pi*nablaE[1, {2, 3}])/(384*y^2) - 
   (Pi^2*e[2]*nablaE[2, {3}])/(1440*y^3) - (Pi^2*nablaE[2, {2, 3}])/
    (1920*y^3) - (e[2]*zeta[3])/(1440*y) + (Pi*nablaBarE[1, {2}]*zeta[3])/
    (60480*y^2) - (Pi*nablaE[1, {2}]*zeta[3])/(2880*y^2) + zeta[5]/(57600*y), 
 esv[{{1, 2}, {4, 6}}] -> -b[2, 3]/540 + bp[2, 3]/756 + (e[2]*e[3])/360 + 
   e[2, 3]/144 - (Pi*nablaB[1, {2, 3}])/(540*y) + 
   (Pi*nablaBp[1, {2, 3}])/(756*y) + (Pi^2*nablaBp[2, {2, 3}])/(2520*y^2) + 
   (Pi^3*nablaBp[3, {2, 3}])/(7560*y^3) + (Pi*e[3]*nablaE[1, {2}])/(360*y) + 
   (Pi*e[2]*nablaE[1, {3}])/(360*y) + (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (720*y^2) + (Pi*nablaE[1, {2, 3}])/(144*y) + (Pi^2*e[2]*nablaE[2, {3}])/
    (360*y^2) + (Pi^2*nablaE[2, {2, 3}])/(480*y^2) + (e[2]*zeta[3])/1080 + 
   (Pi*nablaE[1, {2}]*zeta[3])/(1080*y) - zeta[5]/21600, 
 esv[{{1, 3}, {4, 6}}] -> (Pi*nablaB[1, {2, 3}])/270 - 
   (2*Pi*nablaBp[1, {2, 3}])/945 - (Pi^2*nablaBp[2, {2, 3}])/(945*y) - 
   (Pi^3*nablaBp[3, {2, 3}])/(1890*y^2) - (Pi*e[3]*nablaE[1, {2}])/180 - 
   (Pi*e[2]*nablaE[1, {3}])/180 - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (180*y) - (Pi*nablaE[1, {2, 3}])/72 - (Pi^2*e[2]*nablaE[2, {3}])/(90*y) - 
   (Pi^2*nablaE[2, {2, 3}])/(120*y) - (Pi*nablaE[1, {2}]*zeta[3])/540 - 
   zeta[3]^2/1260, esv[{{1, 4}, {4, 6}}] -> (2*Pi^2*nablaBp[2, {2, 3}])/945 + 
   (2*Pi^3*nablaBp[3, {2, 3}])/(945*y) + (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    45 + (2*Pi^2*e[2]*nablaE[2, {3}])/45 + (Pi^2*nablaE[2, {2, 3}])/30 - 
   (7*zeta[7])/360, esv[{{2, 0}, {4, 6}}] -> -bp[2, 3]/(1260*y) + 
   (Pi*nablaBarBBar[1, {2, 3}])/(15120*y^2) + (Pi*nablaBarBpBar[1, {2, 3}])/
    (3024*y^2) - (Pi*e[3]*nablaBarE[1, {2}])/(1440*y^2) + 
   (Pi*e[2]*nablaBarE[1, {3}])/(1440*y^2) + (Pi*nablaBarE[1, {2, 3}])/
    (2880*y^2) - (Pi*nablaBp[1, {2, 3}])/(2520*y^2) - 
   (Pi^2*nablaBp[2, {2, 3}])/(7560*y^3) - (Pi^3*nablaBp[3, {2, 3}])/
    (30240*y^4) - (e[3]*zeta[3])/(120*y^2) + (Pi*nablaBarE[1, {2}]*zeta[3])/
    (6048*y^2) - (Pi*nablaBarE[1, {3}]*zeta[3])/(360*y^3) - 
   (Pi^2*nablaBarE[2, {3}]*zeta[3])/(1440*y^4) - (Pi*nablaE[1, {3}]*zeta[3])/
    (360*y^3) - (Pi^2*nablaE[2, {3}]*zeta[3])/(1440*y^4) + zeta[5]/(14400*y), 
 esv[{{2, 1}, {4, 6}}] -> bp[2, 3]/1260 + (Pi*nablaBp[1, {2, 3}])/(1260*y) + 
   (Pi^2*nablaBp[2, {2, 3}])/(2520*y^2) + (Pi^3*nablaBp[3, {2, 3}])/
    (7560*y^3) + (e[3]*zeta[3])/(60*y) + (Pi*nablaBarE[1, {3}]*zeta[3])/
    (360*y^2) + (Pi*nablaE[1, {3}]*zeta[3])/(120*y^2) + 
   (Pi^2*nablaE[2, {3}]*zeta[3])/(360*y^3) - zeta[5]/43200, 
 esv[{{2, 2}, {4, 6}}] -> -(Pi*nablaBp[1, {2, 3}])/945 - 
   (Pi^2*nablaBp[2, {2, 3}])/(945*y) - (Pi^3*nablaBp[3, {2, 3}])/(1890*y^2) - 
   (e[3]*zeta[3])/45 - (Pi*nablaE[1, {3}]*zeta[3])/(45*y) - 
   (Pi^2*nablaE[2, {3}]*zeta[3])/(90*y^2) + zeta[3]^2/1890, 
 esv[{{2, 3}, {4, 6}}] -> (2*Pi^2*nablaBp[2, {2, 3}])/945 + 
   (2*Pi^3*nablaBp[3, {2, 3}])/(945*y) + (2*Pi*nablaE[1, {3}]*zeta[3])/45 + 
   (2*Pi^2*nablaE[2, {3}]*zeta[3])/(45*y) + (7*zeta[7])/720, 
 esv[{{2, 4}, {4, 6}}] -> (-8*Pi^3*nablaBp[3, {2, 3}])/945 - 
   (8*Pi^2*nablaE[2, {3}]*zeta[3])/45 + (2*zeta[3]*zeta[5])/15, 
 esv[{{0, 0}, {6, 4}}] -> -b[2, 3]/(2880*y^3) + bp[2, 3]/(2880*y^3) - 
   (e[2]*e[3])/(1920*y^3) + (7*e[2, 3])/(3840*y^3) - 
   (Pi*nablaB[1, {2, 3}])/(11520*y^4) + (Pi*nablaBarBBar[1, {2, 3}])/
    (11520*y^4) - (Pi*nablaBarBpBar[1, {2, 3}])/(11520*y^4) - 
   (Pi^2*nablaBarBpBar[2, {2, 3}])/(80640*y^5) - 
   (Pi^3*nablaBarBpBar[3, {2, 3}])/(483840*y^6) - 
   (Pi*e[3]*nablaBarE[1, {2}])/(7680*y^4) - (Pi*e[2]*nablaBarE[1, {3}])/
    (4608*y^4) - (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(23040*y^5) - 
   (7*Pi*nablaBarE[1, {2, 3}])/(15360*y^4) - (Pi^2*e[2]*nablaBarE[2, {3}])/
    (11520*y^5) - (Pi^2*nablaBarE[2, {2, 3}])/(15360*y^5) + 
   (Pi*nablaBp[1, {2, 3}])/(11520*y^4) + (Pi^2*nablaBp[2, {2, 3}])/
    (80640*y^5) + (Pi^3*nablaBp[3, {2, 3}])/(483840*y^6) - 
   (Pi*e[3]*nablaE[1, {2}])/(2560*y^4) - 
   (Pi^2*nablaBarE[1, {3}]*nablaE[1, {2}])/(5760*y^5) - 
   (Pi^3*nablaBarE[2, {3}]*nablaE[1, {2}])/(23040*y^6) - 
   (Pi*e[2]*nablaE[1, {3}])/(7680*y^4) - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (7680*y^5) + (7*Pi*nablaE[1, {2, 3}])/(15360*y^4) - 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(23040*y^6) + 
   (Pi^2*nablaE[2, {2, 3}])/(15360*y^5) + (e[2]*zeta[3])/(5760*y^3) - 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(23040*y^4) + (Pi*nablaE[1, {2}]*zeta[3])/
    (23040*y^4), esv[{{0, 1}, {6, 4}}] -> b[2, 3]/(1440*y^2) - 
   bp[2, 3]/(1440*y^2) + (e[2]*e[3])/(960*y^2) - e[2, 3]/(384*y^2) + 
   (Pi*nablaB[1, {2, 3}])/(4320*y^3) - (Pi*nablaBarBBar[1, {2, 3}])/
    (8640*y^3) + (Pi*nablaBarBpBar[1, {2, 3}])/(8640*y^3) + 
   (Pi^2*nablaBarBpBar[2, {2, 3}])/(120960*y^4) + 
   (Pi*e[3]*nablaBarE[1, {2}])/(5760*y^3) + (Pi*e[2]*nablaBarE[1, {3}])/
    (1920*y^3) + (Pi^2*nablaBarE[1, {2}]*nablaBarE[1, {3}])/(11520*y^4) + 
   (11*Pi*nablaBarE[1, {2, 3}])/(11520*y^3) + (Pi^2*e[2]*nablaBarE[2, {3}])/
    (5760*y^4) + (Pi^2*nablaBarE[2, {2, 3}])/(7680*y^4) - 
   (Pi*nablaBp[1, {2, 3}])/(4320*y^3) - (Pi^2*nablaBp[2, {2, 3}])/
    (24192*y^4) - (Pi^3*nablaBp[3, {2, 3}])/(120960*y^5) + 
   (Pi*e[3]*nablaE[1, {2}])/(576*y^3) + 
   (Pi^2*nablaBarE[1, {3}]*nablaE[1, {2}])/(1440*y^4) + 
   (Pi^3*nablaBarE[2, {3}]*nablaE[1, {2}])/(5760*y^5) + 
   (Pi*e[2]*nablaE[1, {3}])/(2880*y^3) + 
   (7*Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(11520*y^4) - 
   (Pi*nablaE[1, {2, 3}])/(1152*y^3) + (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/
    (5760*y^5) - (Pi^2*nablaE[2, {2, 3}])/(7680*y^4) - zeta[3]/226800 - 
   (e[2]*zeta[3])/(2880*y^2) + (Pi*nablaBarE[1, {2}]*zeta[3])/(17280*y^3) - 
   (Pi*nablaE[1, {2}]*zeta[3])/(8640*y^3) + zeta[5]/(57600*y^2), 
 esv[{{0, 2}, {6, 4}}] -> bp[2, 3]/(1260*y) - (Pi*nablaBarBBar[1, {2, 3}])/
    (15120*y^2) - (Pi*nablaBarBpBar[1, {2, 3}])/(3024*y^2) + 
   (Pi*e[3]*nablaBarE[1, {2}])/(1440*y^2) - (Pi*e[2]*nablaBarE[1, {3}])/
    (1440*y^2) - (Pi*nablaBarE[1, {2, 3}])/(2880*y^2) + 
   (Pi*nablaBp[1, {2, 3}])/(2520*y^2) + (Pi^2*nablaBp[2, {2, 3}])/
    (7560*y^3) + (Pi^3*nablaBp[3, {2, 3}])/(30240*y^4) - 
   (Pi*e[3]*nablaE[1, {2}])/(120*y^2) - 
   (Pi^2*nablaBarE[1, {3}]*nablaE[1, {2}])/(360*y^3) - 
   (Pi^3*nablaBarE[2, {3}]*nablaE[1, {2}])/(1440*y^4) - 
   (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(360*y^3) - 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(1440*y^4) - 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(6048*y^2) - zeta[5]/(14400*y), 
 esv[{{1, 0}, {6, 4}}] -> b[2, 3]/(1440*y^2) - bp[2, 3]/(1440*y^2) + 
   (e[2]*e[3])/(960*y^2) - e[2, 3]/(240*y^2) + (Pi*nablaB[1, {2, 3}])/
    (4320*y^3) - (Pi*nablaBarBBar[1, {2, 3}])/(8640*y^3) + 
   (Pi*nablaBarBpBar[1, {2, 3}])/(8640*y^3) + (Pi^2*nablaBarBpBar[2, {2, 3}])/
    (120960*y^4) + (Pi*e[3]*nablaBarE[1, {2}])/(5760*y^3) + 
   (Pi*e[2]*nablaBarE[1, {3}])/(5760*y^3) + (Pi*nablaBarE[1, {2, 3}])/
    (2304*y^3) - (Pi*nablaBp[1, {2, 3}])/(4320*y^3) - 
   (Pi^2*nablaBp[2, {2, 3}])/(24192*y^4) - (Pi^3*nablaBp[3, {2, 3}])/
    (120960*y^5) + (Pi*e[3]*nablaE[1, {2}])/(1440*y^3) + 
   (Pi^2*nablaBarE[1, {3}]*nablaE[1, {2}])/(5760*y^4) + 
   (Pi*e[2]*nablaE[1, {3}])/(2880*y^3) + (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (2880*y^4) - (Pi*nablaE[1, {2, 3}])/(720*y^3) + 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(5760*y^5) - 
   (Pi^2*nablaE[2, {2, 3}])/(3840*y^4) + zeta[3]/907200 - 
   (e[2]*zeta[3])/(2880*y^2) + (Pi*nablaBarE[1, {2}]*zeta[3])/(17280*y^3) - 
   (Pi*nablaE[1, {2}]*zeta[3])/(8640*y^3) - zeta[5]/(115200*y^2), 
 esv[{{1, 1}, {6, 4}}] -> -b[2, 3]/(720*y) + bp[2, 3]/(840*y) - 
   (e[2]*e[3])/(480*y) + e[2, 3]/(192*y) - (Pi*nablaB[1, {2, 3}])/
    (1440*y^2) + (Pi*nablaBarBBar[1, {2, 3}])/(7560*y^2) - 
   (Pi*nablaBarBpBar[1, {2, 3}])/(30240*y^2) - (Pi*e[3]*nablaBarE[1, {2}])/
    (2880*y^2) - (Pi*e[2]*nablaBarE[1, {3}])/(2880*y^2) - 
   (Pi*nablaBarE[1, {2, 3}])/(1152*y^2) + (Pi*nablaBp[1, {2, 3}])/
    (1680*y^2) + (Pi^2*nablaBp[2, {2, 3}])/(7560*y^3) + 
   (Pi^3*nablaBp[3, {2, 3}])/(30240*y^4) - (Pi*e[3]*nablaE[1, {2}])/
    (320*y^2) - (Pi^2*nablaBarE[1, {3}]*nablaE[1, {2}])/(1440*y^3) - 
   (Pi*e[2]*nablaE[1, {3}])/(960*y^2) - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (576*y^3) + (Pi*nablaE[1, {2, 3}])/(384*y^2) - 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(1440*y^4) + 
   (Pi^2*nablaE[2, {2, 3}])/(1920*y^3) + (e[2]*zeta[3])/(1440*y) - 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(60480*y^2) + (Pi*nablaE[1, {2}]*zeta[3])/
    (2880*y^2) - zeta[5]/(57600*y), esv[{{1, 2}, {6, 4}}] -> 
  -bp[2, 3]/1260 - (Pi*nablaBp[1, {2, 3}])/(1260*y) - 
   (Pi^2*nablaBp[2, {2, 3}])/(2520*y^2) - (Pi^3*nablaBp[3, {2, 3}])/
    (7560*y^3) + (Pi*e[3]*nablaE[1, {2}])/(60*y) + 
   (Pi^2*nablaBarE[1, {3}]*nablaE[1, {2}])/(360*y^2) + 
   (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(120*y^2) + 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(360*y^3) + zeta[5]/43200, 
 esv[{{2, 0}, {6, 4}}] -> -b[2, 3]/(1080*y) + bp[2, 3]/(945*y) - 
   (e[2]*e[3])/(720*y) + (11*e[2, 3])/(1440*y) - 
   (Pi*nablaB[1, {2, 3}])/(2160*y^2) + (Pi*nablaBarBBar[1, {2, 3}])/
    (15120*y^2) - (Pi*nablaBarBpBar[1, {2, 3}])/(7560*y^2) + 
   (Pi*nablaBp[1, {2, 3}])/(1890*y^2) + (Pi^2*nablaBp[2, {2, 3}])/
    (7560*y^3) + (Pi^3*nablaBp[3, {2, 3}])/(30240*y^4) - 
   (Pi*e[3]*nablaE[1, {2}])/(1440*y^2) - (Pi*e[2]*nablaE[1, {3}])/
    (1440*y^2) - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/(1440*y^3) + 
   (11*Pi*nablaE[1, {2, 3}])/(2880*y^2) - 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(1440*y^4) + 
   (Pi^2*nablaE[2, {2, 3}])/(960*y^3) + (e[2]*zeta[3])/(2160*y) - 
   (Pi*nablaBarE[1, {2}]*zeta[3])/(15120*y^2) + (Pi*nablaE[1, {2}]*zeta[3])/
    (4320*y^2) + zeta[5]/(28800*y), esv[{{2, 1}, {6, 4}}] -> 
  b[2, 3]/540 - bp[2, 3]/756 + (e[2]*e[3])/360 - e[2, 3]/144 + 
   (Pi*nablaB[1, {2, 3}])/(540*y) - (Pi*nablaBp[1, {2, 3}])/(756*y) - 
   (Pi^2*nablaBp[2, {2, 3}])/(2520*y^2) - (Pi^3*nablaBp[3, {2, 3}])/
    (7560*y^3) + (Pi*e[3]*nablaE[1, {2}])/(360*y) + 
   (Pi*e[2]*nablaE[1, {3}])/(360*y) + (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (240*y^2) - (Pi*nablaE[1, {2, 3}])/(144*y) + 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(360*y^3) - 
   (Pi^2*nablaE[2, {2, 3}])/(480*y^2) - (e[2]*zeta[3])/1080 - 
   (Pi*nablaE[1, {2}]*zeta[3])/(1080*y) + zeta[5]/21600, 
 esv[{{2, 2}, {6, 4}}] -> (Pi*nablaBp[1, {2, 3}])/945 + 
   (Pi^2*nablaBp[2, {2, 3}])/(945*y) + (Pi^3*nablaBp[3, {2, 3}])/(1890*y^2) - 
   (Pi*e[3]*nablaE[1, {2}])/45 - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (45*y) - (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(90*y^2) - zeta[3]^2/1890, 
 esv[{{3, 0}, {6, 4}}] -> -bp[2, 3]/1260 - e[2, 3]/120 - 
   (Pi*nablaBp[1, {2, 3}])/(1260*y) - (Pi^2*nablaBp[2, {2, 3}])/(2520*y^2) - 
   (Pi^3*nablaBp[3, {2, 3}])/(7560*y^3) - (Pi*nablaE[1, {2, 3}])/(120*y) + 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(360*y^3) - 
   (Pi^2*nablaE[2, {2, 3}])/(240*y^2) - zeta[5]/4800, 
 esv[{{3, 1}, {6, 4}}] -> -(Pi*nablaB[1, {2, 3}])/270 + 
   (2*Pi*nablaBp[1, {2, 3}])/945 + (Pi^2*nablaBp[2, {2, 3}])/(945*y) + 
   (Pi^3*nablaBp[3, {2, 3}])/(1890*y^2) + (Pi*e[3]*nablaE[1, {2}])/180 - 
   (Pi*e[2]*nablaE[1, {3}])/180 - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (180*y) + (Pi*nablaE[1, {2, 3}])/72 - 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(90*y^2) + 
   (Pi^2*nablaE[2, {2, 3}])/(120*y) + (Pi*nablaE[1, {2}]*zeta[3])/540 + 
   zeta[3]^2/1260, esv[{{3, 2}, {6, 4}}] -> 
  (-2*Pi^2*nablaBp[2, {2, 3}])/945 - (2*Pi^3*nablaBp[3, {2, 3}])/(945*y) + 
   (2*Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/45 + 
   (2*Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(45*y) - (7*zeta[7])/720, 
 esv[{{4, 0}, {6, 4}}] -> (Pi*nablaB[1, {2, 3}])/135 - 
   (Pi*nablaBp[1, {2, 3}])/945 + (Pi^2*nablaBp[2, {2, 3}])/(945*y) + 
   (Pi^3*nablaBp[3, {2, 3}])/(1890*y^2) - (Pi*e[3]*nablaE[1, {2}])/90 + 
   (Pi*e[2]*nablaE[1, {3}])/90 + (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    (90*y) + (Pi*nablaE[1, {2, 3}])/180 - 
   (Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(90*y^2) + 
   (Pi^2*nablaE[2, {2, 3}])/(60*y) - (Pi*nablaE[1, {2}]*zeta[3])/270 - 
   zeta[3]^2/315 + (e[2]*zeta[5])/(30*y) + (Pi*nablaBarE[1, {2}]*zeta[5])/
    (60*y^2) + (Pi*nablaE[1, {2}]*zeta[5])/(60*y^2), 
 esv[{{4, 1}, {6, 4}}] -> (-2*Pi^2*nablaBp[2, {2, 3}])/945 - 
   (2*Pi^3*nablaBp[3, {2, 3}])/(945*y) - (Pi^2*nablaE[1, {2}]*nablaE[1, {3}])/
    45 + (2*Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/(45*y) - 
   (Pi^2*nablaE[2, {2, 3}])/30 - (e[2]*zeta[5])/15 - 
   (Pi*nablaE[1, {2}]*zeta[5])/(15*y) + (7*zeta[7])/360, 
 esv[{{4, 2}, {6, 4}}] -> (8*Pi^3*nablaBp[3, {2, 3}])/945 - 
   (8*Pi^3*nablaE[1, {2}]*nablaE[2, {3}])/45 + (4*Pi*nablaE[1, {2}]*zeta[5])/
    15 + (2*zeta[3]*zeta[5])/15}


==> anc/esvSRules.txt <==
{esvS[{{0}, {4}}] -> esv[{{0}, {4}}] + esv[{{1}, {4}}]/(2*y) - 
   (tau*tauBar*esv[{{1}, {4}}])/(2*y) + esv[{{2}, {4}}]/(16*y^2) - 
   (tau*tauBar*esv[{{2}, {4}}])/(8*y^2) + (tau^2*tauBar^2*esv[{{2}, {4}}])/
    (16*y^2), esvS[{{1}, {4}}] -> esv[{{1}, {4}}] + esv[{{2}, {4}}]/(4*y) - 
   (tau*tauBar*esv[{{2}, {4}}])/(4*y), esvS[{{2}, {4}}] -> esv[{{2}, {4}}], 
 esvS[{{0}, {6}}] -> esv[{{0}, {6}}] + esv[{{1}, {6}}]/y - 
   (tau*tauBar*esv[{{1}, {6}}])/y + (3*esv[{{2}, {6}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{2}, {6}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{2}, {6}}])/(8*y^2) + esv[{{3}, {6}}]/(16*y^3) - 
   (3*tau*tauBar*esv[{{3}, {6}}])/(16*y^3) + 
   (3*tau^2*tauBar^2*esv[{{3}, {6}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{3}, {6}}])/(16*y^3) + esv[{{4}, {6}}]/(256*y^4) - 
   (tau*tauBar*esv[{{4}, {6}}])/(64*y^4) + (3*tau^2*tauBar^2*esv[{{4}, {6}}])/
    (128*y^4) - (tau^3*tauBar^3*esv[{{4}, {6}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{4}, {6}}])/(256*y^4), 
 esvS[{{1}, {6}}] -> esv[{{1}, {6}}] + (3*esv[{{2}, {6}}])/(4*y) - 
   (3*tau*tauBar*esv[{{2}, {6}}])/(4*y) + (3*esv[{{3}, {6}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{3}, {6}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{3}, {6}}])/(16*y^2) + esv[{{4}, {6}}]/(64*y^3) - 
   (3*tau*tauBar*esv[{{4}, {6}}])/(64*y^3) + 
   (3*tau^2*tauBar^2*esv[{{4}, {6}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{4}, {6}}])/(64*y^3), 
 esvS[{{2}, {6}}] -> esv[{{2}, {6}}] + esv[{{3}, {6}}]/(2*y) - 
   (tau*tauBar*esv[{{3}, {6}}])/(2*y) + esv[{{4}, {6}}]/(16*y^2) - 
   (tau*tauBar*esv[{{4}, {6}}])/(8*y^2) + (tau^2*tauBar^2*esv[{{4}, {6}}])/
    (16*y^2), esvS[{{3}, {6}}] -> esv[{{3}, {6}}] + esv[{{4}, {6}}]/(4*y) - 
   (tau*tauBar*esv[{{4}, {6}}])/(4*y), esvS[{{4}, {6}}] -> esv[{{4}, {6}}], 
 esvS[{{0}, {8}}] -> esv[{{0}, {8}}] + (3*esv[{{1}, {8}}])/(2*y) - 
   (3*tau*tauBar*esv[{{1}, {8}}])/(2*y) + (15*esv[{{2}, {8}}])/(16*y^2) - 
   (15*tau*tauBar*esv[{{2}, {8}}])/(8*y^2) + 
   (15*tau^2*tauBar^2*esv[{{2}, {8}}])/(16*y^2) + 
   (5*esv[{{3}, {8}}])/(16*y^3) - (15*tau*tauBar*esv[{{3}, {8}}])/(16*y^3) + 
   (15*tau^2*tauBar^2*esv[{{3}, {8}}])/(16*y^3) - 
   (5*tau^3*tauBar^3*esv[{{3}, {8}}])/(16*y^3) + 
   (15*esv[{{4}, {8}}])/(256*y^4) - (15*tau*tauBar*esv[{{4}, {8}}])/
    (64*y^4) + (45*tau^2*tauBar^2*esv[{{4}, {8}}])/(128*y^4) - 
   (15*tau^3*tauBar^3*esv[{{4}, {8}}])/(64*y^4) + 
   (15*tau^4*tauBar^4*esv[{{4}, {8}}])/(256*y^4) + 
   (3*esv[{{5}, {8}}])/(512*y^5) - (15*tau*tauBar*esv[{{5}, {8}}])/
    (512*y^5) + (15*tau^2*tauBar^2*esv[{{5}, {8}}])/(256*y^5) - 
   (15*tau^3*tauBar^3*esv[{{5}, {8}}])/(256*y^5) + 
   (15*tau^4*tauBar^4*esv[{{5}, {8}}])/(512*y^5) - 
   (3*tau^5*tauBar^5*esv[{{5}, {8}}])/(512*y^5) + 
   esv[{{6}, {8}}]/(4096*y^6) - (3*tau*tauBar*esv[{{6}, {8}}])/(2048*y^6) + 
   (15*tau^2*tauBar^2*esv[{{6}, {8}}])/(4096*y^6) - 
   (5*tau^3*tauBar^3*esv[{{6}, {8}}])/(1024*y^6) + 
   (15*tau^4*tauBar^4*esv[{{6}, {8}}])/(4096*y^6) - 
   (3*tau^5*tauBar^5*esv[{{6}, {8}}])/(2048*y^6) + 
   (tau^6*tauBar^6*esv[{{6}, {8}}])/(4096*y^6), 
 esvS[{{1}, {8}}] -> esv[{{1}, {8}}] + (5*esv[{{2}, {8}}])/(4*y) - 
   (5*tau*tauBar*esv[{{2}, {8}}])/(4*y) + (5*esv[{{3}, {8}}])/(8*y^2) - 
   (5*tau*tauBar*esv[{{3}, {8}}])/(4*y^2) + 
   (5*tau^2*tauBar^2*esv[{{3}, {8}}])/(8*y^2) + 
   (5*esv[{{4}, {8}}])/(32*y^3) - (15*tau*tauBar*esv[{{4}, {8}}])/(32*y^3) + 
   (15*tau^2*tauBar^2*esv[{{4}, {8}}])/(32*y^3) - 
   (5*tau^3*tauBar^3*esv[{{4}, {8}}])/(32*y^3) + 
   (5*esv[{{5}, {8}}])/(256*y^4) - (5*tau*tauBar*esv[{{5}, {8}}])/(64*y^4) + 
   (15*tau^2*tauBar^2*esv[{{5}, {8}}])/(128*y^4) - 
   (5*tau^3*tauBar^3*esv[{{5}, {8}}])/(64*y^4) + 
   (5*tau^4*tauBar^4*esv[{{5}, {8}}])/(256*y^4) + 
   esv[{{6}, {8}}]/(1024*y^5) - (5*tau*tauBar*esv[{{6}, {8}}])/(1024*y^5) + 
   (5*tau^2*tauBar^2*esv[{{6}, {8}}])/(512*y^5) - 
   (5*tau^3*tauBar^3*esv[{{6}, {8}}])/(512*y^5) + 
   (5*tau^4*tauBar^4*esv[{{6}, {8}}])/(1024*y^5) - 
   (tau^5*tauBar^5*esv[{{6}, {8}}])/(1024*y^5), 
 esvS[{{2}, {8}}] -> esv[{{2}, {8}}] + esv[{{3}, {8}}]/y - 
   (tau*tauBar*esv[{{3}, {8}}])/y + (3*esv[{{4}, {8}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{4}, {8}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{4}, {8}}])/(8*y^2) + esv[{{5}, {8}}]/(16*y^3) - 
   (3*tau*tauBar*esv[{{5}, {8}}])/(16*y^3) + 
   (3*tau^2*tauBar^2*esv[{{5}, {8}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{5}, {8}}])/(16*y^3) + esv[{{6}, {8}}]/(256*y^4) - 
   (tau*tauBar*esv[{{6}, {8}}])/(64*y^4) + (3*tau^2*tauBar^2*esv[{{6}, {8}}])/
    (128*y^4) - (tau^3*tauBar^3*esv[{{6}, {8}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{6}, {8}}])/(256*y^4), 
 esvS[{{3}, {8}}] -> esv[{{3}, {8}}] + (3*esv[{{4}, {8}}])/(4*y) - 
   (3*tau*tauBar*esv[{{4}, {8}}])/(4*y) + (3*esv[{{5}, {8}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{5}, {8}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{5}, {8}}])/(16*y^2) + esv[{{6}, {8}}]/(64*y^3) - 
   (3*tau*tauBar*esv[{{6}, {8}}])/(64*y^3) + 
   (3*tau^2*tauBar^2*esv[{{6}, {8}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{6}, {8}}])/(64*y^3), 
 esvS[{{4}, {8}}] -> esv[{{4}, {8}}] + esv[{{5}, {8}}]/(2*y) - 
   (tau*tauBar*esv[{{5}, {8}}])/(2*y) + esv[{{6}, {8}}]/(16*y^2) - 
   (tau*tauBar*esv[{{6}, {8}}])/(8*y^2) + (tau^2*tauBar^2*esv[{{6}, {8}}])/
    (16*y^2), esvS[{{5}, {8}}] -> esv[{{5}, {8}}] + esv[{{6}, {8}}]/(4*y) - 
   (tau*tauBar*esv[{{6}, {8}}])/(4*y), esvS[{{6}, {8}}] -> esv[{{6}, {8}}], 
 esvS[{{0}, {10}}] -> esv[{{0}, {10}}] + (2*esv[{{1}, {10}}])/y - 
   (2*tau*tauBar*esv[{{1}, {10}}])/y + (7*esv[{{2}, {10}}])/(4*y^2) - 
   (7*tau*tauBar*esv[{{2}, {10}}])/(2*y^2) + 
   (7*tau^2*tauBar^2*esv[{{2}, {10}}])/(4*y^2) + 
   (7*esv[{{3}, {10}}])/(8*y^3) - (21*tau*tauBar*esv[{{3}, {10}}])/(8*y^3) + 
   (21*tau^2*tauBar^2*esv[{{3}, {10}}])/(8*y^3) - 
   (7*tau^3*tauBar^3*esv[{{3}, {10}}])/(8*y^3) + 
   (35*esv[{{4}, {10}}])/(128*y^4) - (35*tau*tauBar*esv[{{4}, {10}}])/
    (32*y^4) + (105*tau^2*tauBar^2*esv[{{4}, {10}}])/(64*y^4) - 
   (35*tau^3*tauBar^3*esv[{{4}, {10}}])/(32*y^4) + 
   (35*tau^4*tauBar^4*esv[{{4}, {10}}])/(128*y^4) + 
   (7*esv[{{5}, {10}}])/(128*y^5) - (35*tau*tauBar*esv[{{5}, {10}}])/
    (128*y^5) + (35*tau^2*tauBar^2*esv[{{5}, {10}}])/(64*y^5) - 
   (35*tau^3*tauBar^3*esv[{{5}, {10}}])/(64*y^5) + 
   (35*tau^4*tauBar^4*esv[{{5}, {10}}])/(128*y^5) - 
   (7*tau^5*tauBar^5*esv[{{5}, {10}}])/(128*y^5) + 
   (7*esv[{{6}, {10}}])/(1024*y^6) - (21*tau*tauBar*esv[{{6}, {10}}])/
    (512*y^6) + (105*tau^2*tauBar^2*esv[{{6}, {10}}])/(1024*y^6) - 
   (35*tau^3*tauBar^3*esv[{{6}, {10}}])/(256*y^6) + 
   (105*tau^4*tauBar^4*esv[{{6}, {10}}])/(1024*y^6) - 
   (21*tau^5*tauBar^5*esv[{{6}, {10}}])/(512*y^6) + 
   (7*tau^6*tauBar^6*esv[{{6}, {10}}])/(1024*y^6) + 
   esv[{{7}, {10}}]/(2048*y^7) - (7*tau*tauBar*esv[{{7}, {10}}])/(2048*y^7) + 
   (21*tau^2*tauBar^2*esv[{{7}, {10}}])/(2048*y^7) - 
   (35*tau^3*tauBar^3*esv[{{7}, {10}}])/(2048*y^7) + 
   (35*tau^4*tauBar^4*esv[{{7}, {10}}])/(2048*y^7) - 
   (21*tau^5*tauBar^5*esv[{{7}, {10}}])/(2048*y^7) + 
   (7*tau^6*tauBar^6*esv[{{7}, {10}}])/(2048*y^7) - 
   (tau^7*tauBar^7*esv[{{7}, {10}}])/(2048*y^7) + 
   esv[{{8}, {10}}]/(65536*y^8) - (tau*tauBar*esv[{{8}, {10}}])/(8192*y^8) + 
   (7*tau^2*tauBar^2*esv[{{8}, {10}}])/(16384*y^8) - 
   (7*tau^3*tauBar^3*esv[{{8}, {10}}])/(8192*y^8) + 
   (35*tau^4*tauBar^4*esv[{{8}, {10}}])/(32768*y^8) - 
   (7*tau^5*tauBar^5*esv[{{8}, {10}}])/(8192*y^8) + 
   (7*tau^6*tauBar^6*esv[{{8}, {10}}])/(16384*y^8) - 
   (tau^7*tauBar^7*esv[{{8}, {10}}])/(8192*y^8) + 
   (tau^8*tauBar^8*esv[{{8}, {10}}])/(65536*y^8), 
 esvS[{{1}, {10}}] -> esv[{{1}, {10}}] + (7*esv[{{2}, {10}}])/(4*y) - 
   (7*tau*tauBar*esv[{{2}, {10}}])/(4*y) + (21*esv[{{3}, {10}}])/(16*y^2) - 
   (21*tau*tauBar*esv[{{3}, {10}}])/(8*y^2) + 
   (21*tau^2*tauBar^2*esv[{{3}, {10}}])/(16*y^2) + 
   (35*esv[{{4}, {10}}])/(64*y^3) - (105*tau*tauBar*esv[{{4}, {10}}])/
    (64*y^3) + (105*tau^2*tauBar^2*esv[{{4}, {10}}])/(64*y^3) - 
   (35*tau^3*tauBar^3*esv[{{4}, {10}}])/(64*y^3) + 
   (35*esv[{{5}, {10}}])/(256*y^4) - (35*tau*tauBar*esv[{{5}, {10}}])/
    (64*y^4) + (105*tau^2*tauBar^2*esv[{{5}, {10}}])/(128*y^4) - 
   (35*tau^3*tauBar^3*esv[{{5}, {10}}])/(64*y^4) + 
   (35*tau^4*tauBar^4*esv[{{5}, {10}}])/(256*y^4) + 
   (21*esv[{{6}, {10}}])/(1024*y^5) - (105*tau*tauBar*esv[{{6}, {10}}])/
    (1024*y^5) + (105*tau^2*tauBar^2*esv[{{6}, {10}}])/(512*y^5) - 
   (105*tau^3*tauBar^3*esv[{{6}, {10}}])/(512*y^5) + 
   (105*tau^4*tauBar^4*esv[{{6}, {10}}])/(1024*y^5) - 
   (21*tau^5*tauBar^5*esv[{{6}, {10}}])/(1024*y^5) + 
   (7*esv[{{7}, {10}}])/(4096*y^6) - (21*tau*tauBar*esv[{{7}, {10}}])/
    (2048*y^6) + (105*tau^2*tauBar^2*esv[{{7}, {10}}])/(4096*y^6) - 
   (35*tau^3*tauBar^3*esv[{{7}, {10}}])/(1024*y^6) + 
   (105*tau^4*tauBar^4*esv[{{7}, {10}}])/(4096*y^6) - 
   (21*tau^5*tauBar^5*esv[{{7}, {10}}])/(2048*y^6) + 
   (7*tau^6*tauBar^6*esv[{{7}, {10}}])/(4096*y^6) + 
   esv[{{8}, {10}}]/(16384*y^7) - (7*tau*tauBar*esv[{{8}, {10}}])/
    (16384*y^7) + (21*tau^2*tauBar^2*esv[{{8}, {10}}])/(16384*y^7) - 
   (35*tau^3*tauBar^3*esv[{{8}, {10}}])/(16384*y^7) + 
   (35*tau^4*tauBar^4*esv[{{8}, {10}}])/(16384*y^7) - 
   (21*tau^5*tauBar^5*esv[{{8}, {10}}])/(16384*y^7) + 
   (7*tau^6*tauBar^6*esv[{{8}, {10}}])/(16384*y^7) - 
   (tau^7*tauBar^7*esv[{{8}, {10}}])/(16384*y^7), 
 esvS[{{2}, {10}}] -> esv[{{2}, {10}}] + (3*esv[{{3}, {10}}])/(2*y) - 
   (3*tau*tauBar*esv[{{3}, {10}}])/(2*y) + (15*esv[{{4}, {10}}])/(16*y^2) - 
   (15*tau*tauBar*esv[{{4}, {10}}])/(8*y^2) + 
   (15*tau^2*tauBar^2*esv[{{4}, {10}}])/(16*y^2) + 
   (5*esv[{{5}, {10}}])/(16*y^3) - (15*tau*tauBar*esv[{{5}, {10}}])/
    (16*y^3) + (15*tau^2*tauBar^2*esv[{{5}, {10}}])/(16*y^3) - 
   (5*tau^3*tauBar^3*esv[{{5}, {10}}])/(16*y^3) + 
   (15*esv[{{6}, {10}}])/(256*y^4) - (15*tau*tauBar*esv[{{6}, {10}}])/
    (64*y^4) + (45*tau^2*tauBar^2*esv[{{6}, {10}}])/(128*y^4) - 
   (15*tau^3*tauBar^3*esv[{{6}, {10}}])/(64*y^4) + 
   (15*tau^4*tauBar^4*esv[{{6}, {10}}])/(256*y^4) + 
   (3*esv[{{7}, {10}}])/(512*y^5) - (15*tau*tauBar*esv[{{7}, {10}}])/
    (512*y^5) + (15*tau^2*tauBar^2*esv[{{7}, {10}}])/(256*y^5) - 
   (15*tau^3*tauBar^3*esv[{{7}, {10}}])/(256*y^5) + 
   (15*tau^4*tauBar^4*esv[{{7}, {10}}])/(512*y^5) - 
   (3*tau^5*tauBar^5*esv[{{7}, {10}}])/(512*y^5) + 
   esv[{{8}, {10}}]/(4096*y^6) - (3*tau*tauBar*esv[{{8}, {10}}])/(2048*y^6) + 
   (15*tau^2*tauBar^2*esv[{{8}, {10}}])/(4096*y^6) - 
   (5*tau^3*tauBar^3*esv[{{8}, {10}}])/(1024*y^6) + 
   (15*tau^4*tauBar^4*esv[{{8}, {10}}])/(4096*y^6) - 
   (3*tau^5*tauBar^5*esv[{{8}, {10}}])/(2048*y^6) + 
   (tau^6*tauBar^6*esv[{{8}, {10}}])/(4096*y^6), 
 esvS[{{3}, {10}}] -> esv[{{3}, {10}}] + (5*esv[{{4}, {10}}])/(4*y) - 
   (5*tau*tauBar*esv[{{4}, {10}}])/(4*y) + (5*esv[{{5}, {10}}])/(8*y^2) - 
   (5*tau*tauBar*esv[{{5}, {10}}])/(4*y^2) + 
   (5*tau^2*tauBar^2*esv[{{5}, {10}}])/(8*y^2) + 
   (5*esv[{{6}, {10}}])/(32*y^3) - (15*tau*tauBar*esv[{{6}, {10}}])/
    (32*y^3) + (15*tau^2*tauBar^2*esv[{{6}, {10}}])/(32*y^3) - 
   (5*tau^3*tauBar^3*esv[{{6}, {10}}])/(32*y^3) + 
   (5*esv[{{7}, {10}}])/(256*y^4) - (5*tau*tauBar*esv[{{7}, {10}}])/
    (64*y^4) + (15*tau^2*tauBar^2*esv[{{7}, {10}}])/(128*y^4) - 
   (5*tau^3*tauBar^3*esv[{{7}, {10}}])/(64*y^4) + 
   (5*tau^4*tauBar^4*esv[{{7}, {10}}])/(256*y^4) + 
   esv[{{8}, {10}}]/(1024*y^5) - (5*tau*tauBar*esv[{{8}, {10}}])/(1024*y^5) + 
   (5*tau^2*tauBar^2*esv[{{8}, {10}}])/(512*y^5) - 
   (5*tau^3*tauBar^3*esv[{{8}, {10}}])/(512*y^5) + 
   (5*tau^4*tauBar^4*esv[{{8}, {10}}])/(1024*y^5) - 
   (tau^5*tauBar^5*esv[{{8}, {10}}])/(1024*y^5), 
 esvS[{{4}, {10}}] -> esv[{{4}, {10}}] + esv[{{5}, {10}}]/y - 
   (tau*tauBar*esv[{{5}, {10}}])/y + (3*esv[{{6}, {10}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{6}, {10}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{6}, {10}}])/(8*y^2) + esv[{{7}, {10}}]/(16*y^3) - 
   (3*tau*tauBar*esv[{{7}, {10}}])/(16*y^3) + 
   (3*tau^2*tauBar^2*esv[{{7}, {10}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{7}, {10}}])/(16*y^3) + esv[{{8}, {10}}]/(256*y^4) - 
   (tau*tauBar*esv[{{8}, {10}}])/(64*y^4) + 
   (3*tau^2*tauBar^2*esv[{{8}, {10}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{8}, {10}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{8}, {10}}])/(256*y^4), 
 esvS[{{5}, {10}}] -> esv[{{5}, {10}}] + (3*esv[{{6}, {10}}])/(4*y) - 
   (3*tau*tauBar*esv[{{6}, {10}}])/(4*y) + (3*esv[{{7}, {10}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{7}, {10}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{7}, {10}}])/(16*y^2) + esv[{{8}, {10}}]/(64*y^3) - 
   (3*tau*tauBar*esv[{{8}, {10}}])/(64*y^3) + 
   (3*tau^2*tauBar^2*esv[{{8}, {10}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{8}, {10}}])/(64*y^3), 
 esvS[{{6}, {10}}] -> esv[{{6}, {10}}] + esv[{{7}, {10}}]/(2*y) - 
   (tau*tauBar*esv[{{7}, {10}}])/(2*y) + esv[{{8}, {10}}]/(16*y^2) - 
   (tau*tauBar*esv[{{8}, {10}}])/(8*y^2) + (tau^2*tauBar^2*esv[{{8}, {10}}])/
    (16*y^2), esvS[{{7}, {10}}] -> esv[{{7}, {10}}] + 
   esv[{{8}, {10}}]/(4*y) - (tau*tauBar*esv[{{8}, {10}}])/(4*y), 
 esvS[{{8}, {10}}] -> esv[{{8}, {10}}], esvS[{{0, 0}, {4, 4}}] -> 
  esv[{{0, 0}, {4, 4}}] + esv[{{0, 1}, {4, 4}}]/(2*y) - 
   (tau*tauBar*esv[{{0, 1}, {4, 4}}])/(2*y) + esv[{{0, 2}, {4, 4}}]/
    (16*y^2) - (tau*tauBar*esv[{{0, 2}, {4, 4}}])/(8*y^2) + 
   (tau^2*tauBar^2*esv[{{0, 2}, {4, 4}}])/(16*y^2) + 
   esv[{{1, 0}, {4, 4}}]/(2*y) - (tau*tauBar*esv[{{1, 0}, {4, 4}}])/(2*y) + 
   esv[{{1, 1}, {4, 4}}]/(4*y^2) - (tau*tauBar*esv[{{1, 1}, {4, 4}}])/
    (2*y^2) + (tau^2*tauBar^2*esv[{{1, 1}, {4, 4}}])/(4*y^2) + 
   esv[{{1, 2}, {4, 4}}]/(32*y^3) - (3*tau*tauBar*esv[{{1, 2}, {4, 4}}])/
    (32*y^3) + (3*tau^2*tauBar^2*esv[{{1, 2}, {4, 4}}])/(32*y^3) - 
   (tau^3*tauBar^3*esv[{{1, 2}, {4, 4}}])/(32*y^3) + 
   esv[{{2, 0}, {4, 4}}]/(16*y^2) - (tau*tauBar*esv[{{2, 0}, {4, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 0}, {4, 4}}])/(16*y^2) + 
   esv[{{2, 1}, {4, 4}}]/(32*y^3) - (3*tau*tauBar*esv[{{2, 1}, {4, 4}}])/
    (32*y^3) + (3*tau^2*tauBar^2*esv[{{2, 1}, {4, 4}}])/(32*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 1}, {4, 4}}])/(32*y^3) + 
   esv[{{2, 2}, {4, 4}}]/(256*y^4) - (tau*tauBar*esv[{{2, 2}, {4, 4}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{2, 2}, {4, 4}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{2, 2}, {4, 4}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{2, 2}, {4, 4}}])/(256*y^4), 
 esvS[{{0, 1}, {4, 4}}] -> esv[{{0, 1}, {4, 4}}] + 
   esv[{{0, 2}, {4, 4}}]/(4*y) - (tau*tauBar*esv[{{0, 2}, {4, 4}}])/(4*y) + 
   esv[{{1, 1}, {4, 4}}]/(2*y) - (tau*tauBar*esv[{{1, 1}, {4, 4}}])/(2*y) + 
   esv[{{1, 2}, {4, 4}}]/(8*y^2) - (tau*tauBar*esv[{{1, 2}, {4, 4}}])/
    (4*y^2) + (tau^2*tauBar^2*esv[{{1, 2}, {4, 4}}])/(8*y^2) + 
   esv[{{2, 1}, {4, 4}}]/(16*y^2) - (tau*tauBar*esv[{{2, 1}, {4, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 1}, {4, 4}}])/(16*y^2) + 
   esv[{{2, 2}, {4, 4}}]/(64*y^3) - (3*tau*tauBar*esv[{{2, 2}, {4, 4}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{2, 2}, {4, 4}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 2}, {4, 4}}])/(64*y^3), 
 esvS[{{0, 2}, {4, 4}}] -> esv[{{0, 2}, {4, 4}}] + 
   esv[{{1, 2}, {4, 4}}]/(2*y) - (tau*tauBar*esv[{{1, 2}, {4, 4}}])/(2*y) + 
   esv[{{2, 2}, {4, 4}}]/(16*y^2) - (tau*tauBar*esv[{{2, 2}, {4, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 2}, {4, 4}}])/(16*y^2), 
 esvS[{{1, 0}, {4, 4}}] -> esv[{{1, 0}, {4, 4}}] + 
   esv[{{1, 1}, {4, 4}}]/(2*y) - (tau*tauBar*esv[{{1, 1}, {4, 4}}])/(2*y) + 
   esv[{{1, 2}, {4, 4}}]/(16*y^2) - (tau*tauBar*esv[{{1, 2}, {4, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{1, 2}, {4, 4}}])/(16*y^2) + 
   esv[{{2, 0}, {4, 4}}]/(4*y) - (tau*tauBar*esv[{{2, 0}, {4, 4}}])/(4*y) + 
   esv[{{2, 1}, {4, 4}}]/(8*y^2) - (tau*tauBar*esv[{{2, 1}, {4, 4}}])/
    (4*y^2) + (tau^2*tauBar^2*esv[{{2, 1}, {4, 4}}])/(8*y^2) + 
   esv[{{2, 2}, {4, 4}}]/(64*y^3) - (3*tau*tauBar*esv[{{2, 2}, {4, 4}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{2, 2}, {4, 4}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 2}, {4, 4}}])/(64*y^3), 
 esvS[{{1, 1}, {4, 4}}] -> esv[{{1, 1}, {4, 4}}] + 
   esv[{{1, 2}, {4, 4}}]/(4*y) - (tau*tauBar*esv[{{1, 2}, {4, 4}}])/(4*y) + 
   esv[{{2, 1}, {4, 4}}]/(4*y) - (tau*tauBar*esv[{{2, 1}, {4, 4}}])/(4*y) + 
   esv[{{2, 2}, {4, 4}}]/(16*y^2) - (tau*tauBar*esv[{{2, 2}, {4, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 2}, {4, 4}}])/(16*y^2), 
 esvS[{{1, 2}, {4, 4}}] -> esv[{{1, 2}, {4, 4}}] + 
   esv[{{2, 2}, {4, 4}}]/(4*y) - (tau*tauBar*esv[{{2, 2}, {4, 4}}])/(4*y), 
 esvS[{{2, 0}, {4, 4}}] -> esv[{{2, 0}, {4, 4}}] + 
   esv[{{2, 1}, {4, 4}}]/(2*y) - (tau*tauBar*esv[{{2, 1}, {4, 4}}])/(2*y) + 
   esv[{{2, 2}, {4, 4}}]/(16*y^2) - (tau*tauBar*esv[{{2, 2}, {4, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 2}, {4, 4}}])/(16*y^2), 
 esvS[{{2, 1}, {4, 4}}] -> esv[{{2, 1}, {4, 4}}] + 
   esv[{{2, 2}, {4, 4}}]/(4*y) - (tau*tauBar*esv[{{2, 2}, {4, 4}}])/(4*y), 
 esvS[{{2, 2}, {4, 4}}] -> esv[{{2, 2}, {4, 4}}], 
 esvS[{{0, 0}, {4, 6}}] -> esv[{{0, 0}, {4, 6}}] + esv[{{0, 1}, {4, 6}}]/y - 
   (tau*tauBar*esv[{{0, 1}, {4, 6}}])/y + (3*esv[{{0, 2}, {4, 6}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{0, 2}, {4, 6}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{0, 2}, {4, 6}}])/(8*y^2) + 
   esv[{{0, 3}, {4, 6}}]/(16*y^3) - (3*tau*tauBar*esv[{{0, 3}, {4, 6}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{0, 3}, {4, 6}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{0, 3}, {4, 6}}])/(16*y^3) + 
   esv[{{0, 4}, {4, 6}}]/(256*y^4) - (tau*tauBar*esv[{{0, 4}, {4, 6}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{0, 4}, {4, 6}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{0, 4}, {4, 6}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{0, 4}, {4, 6}}])/(256*y^4) + 
   esv[{{1, 0}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{1, 0}, {4, 6}}])/(2*y) + 
   esv[{{1, 1}, {4, 6}}]/(2*y^2) - (tau*tauBar*esv[{{1, 1}, {4, 6}}])/y^2 + 
   (tau^2*tauBar^2*esv[{{1, 1}, {4, 6}}])/(2*y^2) + 
   (3*esv[{{1, 2}, {4, 6}}])/(16*y^3) - (9*tau*tauBar*esv[{{1, 2}, {4, 6}}])/
    (16*y^3) + (9*tau^2*tauBar^2*esv[{{1, 2}, {4, 6}}])/(16*y^3) - 
   (3*tau^3*tauBar^3*esv[{{1, 2}, {4, 6}}])/(16*y^3) + 
   esv[{{1, 3}, {4, 6}}]/(32*y^4) - (tau*tauBar*esv[{{1, 3}, {4, 6}}])/
    (8*y^4) + (3*tau^2*tauBar^2*esv[{{1, 3}, {4, 6}}])/(16*y^4) - 
   (tau^3*tauBar^3*esv[{{1, 3}, {4, 6}}])/(8*y^4) + 
   (tau^4*tauBar^4*esv[{{1, 3}, {4, 6}}])/(32*y^4) + 
   esv[{{1, 4}, {4, 6}}]/(512*y^5) - (5*tau*tauBar*esv[{{1, 4}, {4, 6}}])/
    (512*y^5) + (5*tau^2*tauBar^2*esv[{{1, 4}, {4, 6}}])/(256*y^5) - 
   (5*tau^3*tauBar^3*esv[{{1, 4}, {4, 6}}])/(256*y^5) + 
   (5*tau^4*tauBar^4*esv[{{1, 4}, {4, 6}}])/(512*y^5) - 
   (tau^5*tauBar^5*esv[{{1, 4}, {4, 6}}])/(512*y^5) + 
   esv[{{2, 0}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{2, 0}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 0}, {4, 6}}])/(16*y^2) + 
   esv[{{2, 1}, {4, 6}}]/(16*y^3) - (3*tau*tauBar*esv[{{2, 1}, {4, 6}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{2, 1}, {4, 6}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 1}, {4, 6}}])/(16*y^3) + 
   (3*esv[{{2, 2}, {4, 6}}])/(128*y^4) - (3*tau*tauBar*esv[{{2, 2}, {4, 6}}])/
    (32*y^4) + (9*tau^2*tauBar^2*esv[{{2, 2}, {4, 6}}])/(64*y^4) - 
   (3*tau^3*tauBar^3*esv[{{2, 2}, {4, 6}}])/(32*y^4) + 
   (3*tau^4*tauBar^4*esv[{{2, 2}, {4, 6}}])/(128*y^4) + 
   esv[{{2, 3}, {4, 6}}]/(256*y^5) - (5*tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (256*y^5) + (5*tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(128*y^5) - 
   (5*tau^3*tauBar^3*esv[{{2, 3}, {4, 6}}])/(128*y^5) + 
   (5*tau^4*tauBar^4*esv[{{2, 3}, {4, 6}}])/(256*y^5) - 
   (tau^5*tauBar^5*esv[{{2, 3}, {4, 6}}])/(256*y^5) + 
   esv[{{2, 4}, {4, 6}}]/(4096*y^6) - (3*tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (2048*y^6) + (15*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(4096*y^6) - 
   (5*tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(1024*y^6) + 
   (15*tau^4*tauBar^4*esv[{{2, 4}, {4, 6}}])/(4096*y^6) - 
   (3*tau^5*tauBar^5*esv[{{2, 4}, {4, 6}}])/(2048*y^6) + 
   (tau^6*tauBar^6*esv[{{2, 4}, {4, 6}}])/(4096*y^6), 
 esvS[{{0, 1}, {4, 6}}] -> esv[{{0, 1}, {4, 6}}] + 
   (3*esv[{{0, 2}, {4, 6}}])/(4*y) - (3*tau*tauBar*esv[{{0, 2}, {4, 6}}])/
    (4*y) + (3*esv[{{0, 3}, {4, 6}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{0, 3}, {4, 6}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{0, 3}, {4, 6}}])/(16*y^2) + 
   esv[{{0, 4}, {4, 6}}]/(64*y^3) - (3*tau*tauBar*esv[{{0, 4}, {4, 6}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{0, 4}, {4, 6}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{0, 4}, {4, 6}}])/(64*y^3) + 
   esv[{{1, 1}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{1, 1}, {4, 6}}])/(2*y) + 
   (3*esv[{{1, 2}, {4, 6}}])/(8*y^2) - (3*tau*tauBar*esv[{{1, 2}, {4, 6}}])/
    (4*y^2) + (3*tau^2*tauBar^2*esv[{{1, 2}, {4, 6}}])/(8*y^2) + 
   (3*esv[{{1, 3}, {4, 6}}])/(32*y^3) - (9*tau*tauBar*esv[{{1, 3}, {4, 6}}])/
    (32*y^3) + (9*tau^2*tauBar^2*esv[{{1, 3}, {4, 6}}])/(32*y^3) - 
   (3*tau^3*tauBar^3*esv[{{1, 3}, {4, 6}}])/(32*y^3) + 
   esv[{{1, 4}, {4, 6}}]/(128*y^4) - (tau*tauBar*esv[{{1, 4}, {4, 6}}])/
    (32*y^4) + (3*tau^2*tauBar^2*esv[{{1, 4}, {4, 6}}])/(64*y^4) - 
   (tau^3*tauBar^3*esv[{{1, 4}, {4, 6}}])/(32*y^4) + 
   (tau^4*tauBar^4*esv[{{1, 4}, {4, 6}}])/(128*y^4) + 
   esv[{{2, 1}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{2, 1}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 1}, {4, 6}}])/(16*y^2) + 
   (3*esv[{{2, 2}, {4, 6}}])/(64*y^3) - (9*tau*tauBar*esv[{{2, 2}, {4, 6}}])/
    (64*y^3) + (9*tau^2*tauBar^2*esv[{{2, 2}, {4, 6}}])/(64*y^3) - 
   (3*tau^3*tauBar^3*esv[{{2, 2}, {4, 6}}])/(64*y^3) + 
   (3*esv[{{2, 3}, {4, 6}}])/(256*y^4) - (3*tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (64*y^4) + (9*tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(128*y^4) - 
   (3*tau^3*tauBar^3*esv[{{2, 3}, {4, 6}}])/(64*y^4) + 
   (3*tau^4*tauBar^4*esv[{{2, 3}, {4, 6}}])/(256*y^4) + 
   esv[{{2, 4}, {4, 6}}]/(1024*y^5) - (5*tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (1024*y^5) + (5*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(512*y^5) - 
   (5*tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(512*y^5) + 
   (5*tau^4*tauBar^4*esv[{{2, 4}, {4, 6}}])/(1024*y^5) - 
   (tau^5*tauBar^5*esv[{{2, 4}, {4, 6}}])/(1024*y^5), 
 esvS[{{0, 2}, {4, 6}}] -> esv[{{0, 2}, {4, 6}}] + 
   esv[{{0, 3}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{0, 3}, {4, 6}}])/(2*y) + 
   esv[{{0, 4}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{0, 4}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{0, 4}, {4, 6}}])/(16*y^2) + 
   esv[{{1, 2}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{1, 2}, {4, 6}}])/(2*y) + 
   esv[{{1, 3}, {4, 6}}]/(4*y^2) - (tau*tauBar*esv[{{1, 3}, {4, 6}}])/
    (2*y^2) + (tau^2*tauBar^2*esv[{{1, 3}, {4, 6}}])/(4*y^2) + 
   esv[{{1, 4}, {4, 6}}]/(32*y^3) - (3*tau*tauBar*esv[{{1, 4}, {4, 6}}])/
    (32*y^3) + (3*tau^2*tauBar^2*esv[{{1, 4}, {4, 6}}])/(32*y^3) - 
   (tau^3*tauBar^3*esv[{{1, 4}, {4, 6}}])/(32*y^3) + 
   esv[{{2, 2}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{2, 2}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 2}, {4, 6}}])/(16*y^2) + 
   esv[{{2, 3}, {4, 6}}]/(32*y^3) - (3*tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (32*y^3) + (3*tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(32*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 3}, {4, 6}}])/(32*y^3) + 
   esv[{{2, 4}, {4, 6}}]/(256*y^4) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{2, 4}, {4, 6}}])/(256*y^4), 
 esvS[{{0, 3}, {4, 6}}] -> esv[{{0, 3}, {4, 6}}] + 
   esv[{{0, 4}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{0, 4}, {4, 6}}])/(4*y) + 
   esv[{{1, 3}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{1, 3}, {4, 6}}])/(2*y) + 
   esv[{{1, 4}, {4, 6}}]/(8*y^2) - (tau*tauBar*esv[{{1, 4}, {4, 6}}])/
    (4*y^2) + (tau^2*tauBar^2*esv[{{1, 4}, {4, 6}}])/(8*y^2) + 
   esv[{{2, 3}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(16*y^2) + 
   esv[{{2, 4}, {4, 6}}]/(64*y^3) - (3*tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(64*y^3), 
 esvS[{{0, 4}, {4, 6}}] -> esv[{{0, 4}, {4, 6}}] + 
   esv[{{1, 4}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{1, 4}, {4, 6}}])/(2*y) + 
   esv[{{2, 4}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(16*y^2), 
 esvS[{{1, 0}, {4, 6}}] -> esv[{{1, 0}, {4, 6}}] + esv[{{1, 1}, {4, 6}}]/y - 
   (tau*tauBar*esv[{{1, 1}, {4, 6}}])/y + (3*esv[{{1, 2}, {4, 6}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{1, 2}, {4, 6}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{1, 2}, {4, 6}}])/(8*y^2) + 
   esv[{{1, 3}, {4, 6}}]/(16*y^3) - (3*tau*tauBar*esv[{{1, 3}, {4, 6}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{1, 3}, {4, 6}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{1, 3}, {4, 6}}])/(16*y^3) + 
   esv[{{1, 4}, {4, 6}}]/(256*y^4) - (tau*tauBar*esv[{{1, 4}, {4, 6}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{1, 4}, {4, 6}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{1, 4}, {4, 6}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{1, 4}, {4, 6}}])/(256*y^4) + 
   esv[{{2, 0}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{2, 0}, {4, 6}}])/(4*y) + 
   esv[{{2, 1}, {4, 6}}]/(4*y^2) - (tau*tauBar*esv[{{2, 1}, {4, 6}}])/
    (2*y^2) + (tau^2*tauBar^2*esv[{{2, 1}, {4, 6}}])/(4*y^2) + 
   (3*esv[{{2, 2}, {4, 6}}])/(32*y^3) - (9*tau*tauBar*esv[{{2, 2}, {4, 6}}])/
    (32*y^3) + (9*tau^2*tauBar^2*esv[{{2, 2}, {4, 6}}])/(32*y^3) - 
   (3*tau^3*tauBar^3*esv[{{2, 2}, {4, 6}}])/(32*y^3) + 
   esv[{{2, 3}, {4, 6}}]/(64*y^4) - (tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (16*y^4) + (3*tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(32*y^4) - 
   (tau^3*tauBar^3*esv[{{2, 3}, {4, 6}}])/(16*y^4) + 
   (tau^4*tauBar^4*esv[{{2, 3}, {4, 6}}])/(64*y^4) + 
   esv[{{2, 4}, {4, 6}}]/(1024*y^5) - (5*tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (1024*y^5) + (5*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(512*y^5) - 
   (5*tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(512*y^5) + 
   (5*tau^4*tauBar^4*esv[{{2, 4}, {4, 6}}])/(1024*y^5) - 
   (tau^5*tauBar^5*esv[{{2, 4}, {4, 6}}])/(1024*y^5), 
 esvS[{{1, 1}, {4, 6}}] -> esv[{{1, 1}, {4, 6}}] + 
   (3*esv[{{1, 2}, {4, 6}}])/(4*y) - (3*tau*tauBar*esv[{{1, 2}, {4, 6}}])/
    (4*y) + (3*esv[{{1, 3}, {4, 6}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{1, 3}, {4, 6}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{1, 3}, {4, 6}}])/(16*y^2) + 
   esv[{{1, 4}, {4, 6}}]/(64*y^3) - (3*tau*tauBar*esv[{{1, 4}, {4, 6}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{1, 4}, {4, 6}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{1, 4}, {4, 6}}])/(64*y^3) + 
   esv[{{2, 1}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{2, 1}, {4, 6}}])/(4*y) + 
   (3*esv[{{2, 2}, {4, 6}}])/(16*y^2) - (3*tau*tauBar*esv[{{2, 2}, {4, 6}}])/
    (8*y^2) + (3*tau^2*tauBar^2*esv[{{2, 2}, {4, 6}}])/(16*y^2) + 
   (3*esv[{{2, 3}, {4, 6}}])/(64*y^3) - (9*tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (64*y^3) + (9*tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(64*y^3) - 
   (3*tau^3*tauBar^3*esv[{{2, 3}, {4, 6}}])/(64*y^3) + 
   esv[{{2, 4}, {4, 6}}]/(256*y^4) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{2, 4}, {4, 6}}])/(256*y^4), 
 esvS[{{1, 2}, {4, 6}}] -> esv[{{1, 2}, {4, 6}}] + 
   esv[{{1, 3}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{1, 3}, {4, 6}}])/(2*y) + 
   esv[{{1, 4}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{1, 4}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{1, 4}, {4, 6}}])/(16*y^2) + 
   esv[{{2, 2}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{2, 2}, {4, 6}}])/(4*y) + 
   esv[{{2, 3}, {4, 6}}]/(8*y^2) - (tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (4*y^2) + (tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(8*y^2) + 
   esv[{{2, 4}, {4, 6}}]/(64*y^3) - (3*tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(64*y^3), 
 esvS[{{1, 3}, {4, 6}}] -> esv[{{1, 3}, {4, 6}}] + 
   esv[{{1, 4}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{1, 4}, {4, 6}}])/(4*y) + 
   esv[{{2, 3}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{2, 3}, {4, 6}}])/(4*y) + 
   esv[{{2, 4}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(16*y^2), 
 esvS[{{1, 4}, {4, 6}}] -> esv[{{1, 4}, {4, 6}}] + 
   esv[{{2, 4}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/(4*y), 
 esvS[{{2, 0}, {4, 6}}] -> esv[{{2, 0}, {4, 6}}] + esv[{{2, 1}, {4, 6}}]/y - 
   (tau*tauBar*esv[{{2, 1}, {4, 6}}])/y + (3*esv[{{2, 2}, {4, 6}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{2, 2}, {4, 6}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{2, 2}, {4, 6}}])/(8*y^2) + 
   esv[{{2, 3}, {4, 6}}]/(16*y^3) - (3*tau*tauBar*esv[{{2, 3}, {4, 6}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 3}, {4, 6}}])/(16*y^3) + 
   esv[{{2, 4}, {4, 6}}]/(256*y^4) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{2, 4}, {4, 6}}])/(256*y^4), 
 esvS[{{2, 1}, {4, 6}}] -> esv[{{2, 1}, {4, 6}}] + 
   (3*esv[{{2, 2}, {4, 6}}])/(4*y) - (3*tau*tauBar*esv[{{2, 2}, {4, 6}}])/
    (4*y) + (3*esv[{{2, 3}, {4, 6}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{2, 3}, {4, 6}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{2, 3}, {4, 6}}])/(16*y^2) + 
   esv[{{2, 4}, {4, 6}}]/(64*y^3) - (3*tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{2, 4}, {4, 6}}])/(64*y^3), 
 esvS[{{2, 2}, {4, 6}}] -> esv[{{2, 2}, {4, 6}}] + 
   esv[{{2, 3}, {4, 6}}]/(2*y) - (tau*tauBar*esv[{{2, 3}, {4, 6}}])/(2*y) + 
   esv[{{2, 4}, {4, 6}}]/(16*y^2) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 4}, {4, 6}}])/(16*y^2), 
 esvS[{{2, 3}, {4, 6}}] -> esv[{{2, 3}, {4, 6}}] + 
   esv[{{2, 4}, {4, 6}}]/(4*y) - (tau*tauBar*esv[{{2, 4}, {4, 6}}])/(4*y), 
 esvS[{{2, 4}, {4, 6}}] -> esv[{{2, 4}, {4, 6}}], 
 esvS[{{0, 0}, {6, 4}}] -> esv[{{0, 0}, {6, 4}}] + 
   esv[{{0, 1}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{0, 1}, {6, 4}}])/(2*y) + 
   esv[{{0, 2}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{0, 2}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{0, 2}, {6, 4}}])/(16*y^2) + 
   esv[{{1, 0}, {6, 4}}]/y - (tau*tauBar*esv[{{1, 0}, {6, 4}}])/y + 
   esv[{{1, 1}, {6, 4}}]/(2*y^2) - (tau*tauBar*esv[{{1, 1}, {6, 4}}])/y^2 + 
   (tau^2*tauBar^2*esv[{{1, 1}, {6, 4}}])/(2*y^2) + 
   esv[{{1, 2}, {6, 4}}]/(16*y^3) - (3*tau*tauBar*esv[{{1, 2}, {6, 4}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{1, 2}, {6, 4}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{1, 2}, {6, 4}}])/(16*y^3) + 
   (3*esv[{{2, 0}, {6, 4}}])/(8*y^2) - (3*tau*tauBar*esv[{{2, 0}, {6, 4}}])/
    (4*y^2) + (3*tau^2*tauBar^2*esv[{{2, 0}, {6, 4}}])/(8*y^2) + 
   (3*esv[{{2, 1}, {6, 4}}])/(16*y^3) - (9*tau*tauBar*esv[{{2, 1}, {6, 4}}])/
    (16*y^3) + (9*tau^2*tauBar^2*esv[{{2, 1}, {6, 4}}])/(16*y^3) - 
   (3*tau^3*tauBar^3*esv[{{2, 1}, {6, 4}}])/(16*y^3) + 
   (3*esv[{{2, 2}, {6, 4}}])/(128*y^4) - (3*tau*tauBar*esv[{{2, 2}, {6, 4}}])/
    (32*y^4) + (9*tau^2*tauBar^2*esv[{{2, 2}, {6, 4}}])/(64*y^4) - 
   (3*tau^3*tauBar^3*esv[{{2, 2}, {6, 4}}])/(32*y^4) + 
   (3*tau^4*tauBar^4*esv[{{2, 2}, {6, 4}}])/(128*y^4) + 
   esv[{{3, 0}, {6, 4}}]/(16*y^3) - (3*tau*tauBar*esv[{{3, 0}, {6, 4}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{3, 0}, {6, 4}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{3, 0}, {6, 4}}])/(16*y^3) + 
   esv[{{3, 1}, {6, 4}}]/(32*y^4) - (tau*tauBar*esv[{{3, 1}, {6, 4}}])/
    (8*y^4) + (3*tau^2*tauBar^2*esv[{{3, 1}, {6, 4}}])/(16*y^4) - 
   (tau^3*tauBar^3*esv[{{3, 1}, {6, 4}}])/(8*y^4) + 
   (tau^4*tauBar^4*esv[{{3, 1}, {6, 4}}])/(32*y^4) + 
   esv[{{3, 2}, {6, 4}}]/(256*y^5) - (5*tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (256*y^5) + (5*tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(128*y^5) - 
   (5*tau^3*tauBar^3*esv[{{3, 2}, {6, 4}}])/(128*y^5) + 
   (5*tau^4*tauBar^4*esv[{{3, 2}, {6, 4}}])/(256*y^5) - 
   (tau^5*tauBar^5*esv[{{3, 2}, {6, 4}}])/(256*y^5) + 
   esv[{{4, 0}, {6, 4}}]/(256*y^4) - (tau*tauBar*esv[{{4, 0}, {6, 4}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{4, 0}, {6, 4}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{4, 0}, {6, 4}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{4, 0}, {6, 4}}])/(256*y^4) + 
   esv[{{4, 1}, {6, 4}}]/(512*y^5) - (5*tau*tauBar*esv[{{4, 1}, {6, 4}}])/
    (512*y^5) + (5*tau^2*tauBar^2*esv[{{4, 1}, {6, 4}}])/(256*y^5) - 
   (5*tau^3*tauBar^3*esv[{{4, 1}, {6, 4}}])/(256*y^5) + 
   (5*tau^4*tauBar^4*esv[{{4, 1}, {6, 4}}])/(512*y^5) - 
   (tau^5*tauBar^5*esv[{{4, 1}, {6, 4}}])/(512*y^5) + 
   esv[{{4, 2}, {6, 4}}]/(4096*y^6) - (3*tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (2048*y^6) + (15*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(4096*y^6) - 
   (5*tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(1024*y^6) + 
   (15*tau^4*tauBar^4*esv[{{4, 2}, {6, 4}}])/(4096*y^6) - 
   (3*tau^5*tauBar^5*esv[{{4, 2}, {6, 4}}])/(2048*y^6) + 
   (tau^6*tauBar^6*esv[{{4, 2}, {6, 4}}])/(4096*y^6), 
 esvS[{{0, 1}, {6, 4}}] -> esv[{{0, 1}, {6, 4}}] + 
   esv[{{0, 2}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{0, 2}, {6, 4}}])/(4*y) + 
   esv[{{1, 1}, {6, 4}}]/y - (tau*tauBar*esv[{{1, 1}, {6, 4}}])/y + 
   esv[{{1, 2}, {6, 4}}]/(4*y^2) - (tau*tauBar*esv[{{1, 2}, {6, 4}}])/
    (2*y^2) + (tau^2*tauBar^2*esv[{{1, 2}, {6, 4}}])/(4*y^2) + 
   (3*esv[{{2, 1}, {6, 4}}])/(8*y^2) - (3*tau*tauBar*esv[{{2, 1}, {6, 4}}])/
    (4*y^2) + (3*tau^2*tauBar^2*esv[{{2, 1}, {6, 4}}])/(8*y^2) + 
   (3*esv[{{2, 2}, {6, 4}}])/(32*y^3) - (9*tau*tauBar*esv[{{2, 2}, {6, 4}}])/
    (32*y^3) + (9*tau^2*tauBar^2*esv[{{2, 2}, {6, 4}}])/(32*y^3) - 
   (3*tau^3*tauBar^3*esv[{{2, 2}, {6, 4}}])/(32*y^3) + 
   esv[{{3, 1}, {6, 4}}]/(16*y^3) - (3*tau*tauBar*esv[{{3, 1}, {6, 4}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{3, 1}, {6, 4}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{3, 1}, {6, 4}}])/(16*y^3) + 
   esv[{{3, 2}, {6, 4}}]/(64*y^4) - (tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (16*y^4) + (3*tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(32*y^4) - 
   (tau^3*tauBar^3*esv[{{3, 2}, {6, 4}}])/(16*y^4) + 
   (tau^4*tauBar^4*esv[{{3, 2}, {6, 4}}])/(64*y^4) + 
   esv[{{4, 1}, {6, 4}}]/(256*y^4) - (tau*tauBar*esv[{{4, 1}, {6, 4}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{4, 1}, {6, 4}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{4, 1}, {6, 4}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{4, 1}, {6, 4}}])/(256*y^4) + 
   esv[{{4, 2}, {6, 4}}]/(1024*y^5) - (5*tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (1024*y^5) + (5*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(512*y^5) - 
   (5*tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(512*y^5) + 
   (5*tau^4*tauBar^4*esv[{{4, 2}, {6, 4}}])/(1024*y^5) - 
   (tau^5*tauBar^5*esv[{{4, 2}, {6, 4}}])/(1024*y^5), 
 esvS[{{0, 2}, {6, 4}}] -> esv[{{0, 2}, {6, 4}}] + esv[{{1, 2}, {6, 4}}]/y - 
   (tau*tauBar*esv[{{1, 2}, {6, 4}}])/y + (3*esv[{{2, 2}, {6, 4}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{2, 2}, {6, 4}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{2, 2}, {6, 4}}])/(8*y^2) + 
   esv[{{3, 2}, {6, 4}}]/(16*y^3) - (3*tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (16*y^3) + (3*tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(16*y^3) - 
   (tau^3*tauBar^3*esv[{{3, 2}, {6, 4}}])/(16*y^3) + 
   esv[{{4, 2}, {6, 4}}]/(256*y^4) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{4, 2}, {6, 4}}])/(256*y^4), 
 esvS[{{1, 0}, {6, 4}}] -> esv[{{1, 0}, {6, 4}}] + 
   esv[{{1, 1}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{1, 1}, {6, 4}}])/(2*y) + 
   esv[{{1, 2}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{1, 2}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{1, 2}, {6, 4}}])/(16*y^2) + 
   (3*esv[{{2, 0}, {6, 4}}])/(4*y) - (3*tau*tauBar*esv[{{2, 0}, {6, 4}}])/
    (4*y) + (3*esv[{{2, 1}, {6, 4}}])/(8*y^2) - 
   (3*tau*tauBar*esv[{{2, 1}, {6, 4}}])/(4*y^2) + 
   (3*tau^2*tauBar^2*esv[{{2, 1}, {6, 4}}])/(8*y^2) + 
   (3*esv[{{2, 2}, {6, 4}}])/(64*y^3) - (9*tau*tauBar*esv[{{2, 2}, {6, 4}}])/
    (64*y^3) + (9*tau^2*tauBar^2*esv[{{2, 2}, {6, 4}}])/(64*y^3) - 
   (3*tau^3*tauBar^3*esv[{{2, 2}, {6, 4}}])/(64*y^3) + 
   (3*esv[{{3, 0}, {6, 4}}])/(16*y^2) - (3*tau*tauBar*esv[{{3, 0}, {6, 4}}])/
    (8*y^2) + (3*tau^2*tauBar^2*esv[{{3, 0}, {6, 4}}])/(16*y^2) + 
   (3*esv[{{3, 1}, {6, 4}}])/(32*y^3) - (9*tau*tauBar*esv[{{3, 1}, {6, 4}}])/
    (32*y^3) + (9*tau^2*tauBar^2*esv[{{3, 1}, {6, 4}}])/(32*y^3) - 
   (3*tau^3*tauBar^3*esv[{{3, 1}, {6, 4}}])/(32*y^3) + 
   (3*esv[{{3, 2}, {6, 4}}])/(256*y^4) - (3*tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (64*y^4) + (9*tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(128*y^4) - 
   (3*tau^3*tauBar^3*esv[{{3, 2}, {6, 4}}])/(64*y^4) + 
   (3*tau^4*tauBar^4*esv[{{3, 2}, {6, 4}}])/(256*y^4) + 
   esv[{{4, 0}, {6, 4}}]/(64*y^3) - (3*tau*tauBar*esv[{{4, 0}, {6, 4}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{4, 0}, {6, 4}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{4, 0}, {6, 4}}])/(64*y^3) + 
   esv[{{4, 1}, {6, 4}}]/(128*y^4) - (tau*tauBar*esv[{{4, 1}, {6, 4}}])/
    (32*y^4) + (3*tau^2*tauBar^2*esv[{{4, 1}, {6, 4}}])/(64*y^4) - 
   (tau^3*tauBar^3*esv[{{4, 1}, {6, 4}}])/(32*y^4) + 
   (tau^4*tauBar^4*esv[{{4, 1}, {6, 4}}])/(128*y^4) + 
   esv[{{4, 2}, {6, 4}}]/(1024*y^5) - (5*tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (1024*y^5) + (5*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(512*y^5) - 
   (5*tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(512*y^5) + 
   (5*tau^4*tauBar^4*esv[{{4, 2}, {6, 4}}])/(1024*y^5) - 
   (tau^5*tauBar^5*esv[{{4, 2}, {6, 4}}])/(1024*y^5), 
 esvS[{{1, 1}, {6, 4}}] -> esv[{{1, 1}, {6, 4}}] + 
   esv[{{1, 2}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{1, 2}, {6, 4}}])/(4*y) + 
   (3*esv[{{2, 1}, {6, 4}}])/(4*y) - (3*tau*tauBar*esv[{{2, 1}, {6, 4}}])/
    (4*y) + (3*esv[{{2, 2}, {6, 4}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{2, 2}, {6, 4}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{2, 2}, {6, 4}}])/(16*y^2) + 
   (3*esv[{{3, 1}, {6, 4}}])/(16*y^2) - (3*tau*tauBar*esv[{{3, 1}, {6, 4}}])/
    (8*y^2) + (3*tau^2*tauBar^2*esv[{{3, 1}, {6, 4}}])/(16*y^2) + 
   (3*esv[{{3, 2}, {6, 4}}])/(64*y^3) - (9*tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (64*y^3) + (9*tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(64*y^3) - 
   (3*tau^3*tauBar^3*esv[{{3, 2}, {6, 4}}])/(64*y^3) + 
   esv[{{4, 1}, {6, 4}}]/(64*y^3) - (3*tau*tauBar*esv[{{4, 1}, {6, 4}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{4, 1}, {6, 4}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{4, 1}, {6, 4}}])/(64*y^3) + 
   esv[{{4, 2}, {6, 4}}]/(256*y^4) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{4, 2}, {6, 4}}])/(256*y^4), 
 esvS[{{1, 2}, {6, 4}}] -> esv[{{1, 2}, {6, 4}}] + 
   (3*esv[{{2, 2}, {6, 4}}])/(4*y) - (3*tau*tauBar*esv[{{2, 2}, {6, 4}}])/
    (4*y) + (3*esv[{{3, 2}, {6, 4}}])/(16*y^2) - 
   (3*tau*tauBar*esv[{{3, 2}, {6, 4}}])/(8*y^2) + 
   (3*tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(16*y^2) + 
   esv[{{4, 2}, {6, 4}}]/(64*y^3) - (3*tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(64*y^3), 
 esvS[{{2, 0}, {6, 4}}] -> esv[{{2, 0}, {6, 4}}] + 
   esv[{{2, 1}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{2, 1}, {6, 4}}])/(2*y) + 
   esv[{{2, 2}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{2, 2}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{2, 2}, {6, 4}}])/(16*y^2) + 
   esv[{{3, 0}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{3, 0}, {6, 4}}])/(2*y) + 
   esv[{{3, 1}, {6, 4}}]/(4*y^2) - (tau*tauBar*esv[{{3, 1}, {6, 4}}])/
    (2*y^2) + (tau^2*tauBar^2*esv[{{3, 1}, {6, 4}}])/(4*y^2) + 
   esv[{{3, 2}, {6, 4}}]/(32*y^3) - (3*tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (32*y^3) + (3*tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(32*y^3) - 
   (tau^3*tauBar^3*esv[{{3, 2}, {6, 4}}])/(32*y^3) + 
   esv[{{4, 0}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{4, 0}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{4, 0}, {6, 4}}])/(16*y^2) + 
   esv[{{4, 1}, {6, 4}}]/(32*y^3) - (3*tau*tauBar*esv[{{4, 1}, {6, 4}}])/
    (32*y^3) + (3*tau^2*tauBar^2*esv[{{4, 1}, {6, 4}}])/(32*y^3) - 
   (tau^3*tauBar^3*esv[{{4, 1}, {6, 4}}])/(32*y^3) + 
   esv[{{4, 2}, {6, 4}}]/(256*y^4) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (64*y^4) + (3*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(128*y^4) - 
   (tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(64*y^4) + 
   (tau^4*tauBar^4*esv[{{4, 2}, {6, 4}}])/(256*y^4), 
 esvS[{{2, 1}, {6, 4}}] -> esv[{{2, 1}, {6, 4}}] + 
   esv[{{2, 2}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{2, 2}, {6, 4}}])/(4*y) + 
   esv[{{3, 1}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{3, 1}, {6, 4}}])/(2*y) + 
   esv[{{3, 2}, {6, 4}}]/(8*y^2) - (tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (4*y^2) + (tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(8*y^2) + 
   esv[{{4, 1}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{4, 1}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{4, 1}, {6, 4}}])/(16*y^2) + 
   esv[{{4, 2}, {6, 4}}]/(64*y^3) - (3*tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(64*y^3), 
 esvS[{{2, 2}, {6, 4}}] -> esv[{{2, 2}, {6, 4}}] + 
   esv[{{3, 2}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{3, 2}, {6, 4}}])/(2*y) + 
   esv[{{4, 2}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(16*y^2), 
 esvS[{{3, 0}, {6, 4}}] -> esv[{{3, 0}, {6, 4}}] + 
   esv[{{3, 1}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{3, 1}, {6, 4}}])/(2*y) + 
   esv[{{3, 2}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{3, 2}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{3, 2}, {6, 4}}])/(16*y^2) + 
   esv[{{4, 0}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{4, 0}, {6, 4}}])/(4*y) + 
   esv[{{4, 1}, {6, 4}}]/(8*y^2) - (tau*tauBar*esv[{{4, 1}, {6, 4}}])/
    (4*y^2) + (tau^2*tauBar^2*esv[{{4, 1}, {6, 4}}])/(8*y^2) + 
   esv[{{4, 2}, {6, 4}}]/(64*y^3) - (3*tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (64*y^3) + (3*tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(64*y^3) - 
   (tau^3*tauBar^3*esv[{{4, 2}, {6, 4}}])/(64*y^3), 
 esvS[{{3, 1}, {6, 4}}] -> esv[{{3, 1}, {6, 4}}] + 
   esv[{{3, 2}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{3, 2}, {6, 4}}])/(4*y) + 
   esv[{{4, 1}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{4, 1}, {6, 4}}])/(4*y) + 
   esv[{{4, 2}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(16*y^2), 
 esvS[{{3, 2}, {6, 4}}] -> esv[{{3, 2}, {6, 4}}] + 
   esv[{{4, 2}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/(4*y), 
 esvS[{{4, 0}, {6, 4}}] -> esv[{{4, 0}, {6, 4}}] + 
   esv[{{4, 1}, {6, 4}}]/(2*y) - (tau*tauBar*esv[{{4, 1}, {6, 4}}])/(2*y) + 
   esv[{{4, 2}, {6, 4}}]/(16*y^2) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/
    (8*y^2) + (tau^2*tauBar^2*esv[{{4, 2}, {6, 4}}])/(16*y^2), 
 esvS[{{4, 1}, {6, 4}}] -> esv[{{4, 1}, {6, 4}}] + 
   esv[{{4, 2}, {6, 4}}]/(4*y) - (tau*tauBar*esv[{{4, 2}, {6, 4}}])/(4*y), 
 esvS[{{4, 2}, {6, 4}}] -> esv[{{4, 2}, {6, 4}}]}

